Using Intermarket Data to Evaluate the Efficient Market Hypothesis with Machine Learning

In its semi-strong form, the Efficient Market Hypothesis (EMH) implies that technical analysis will not reveal any hidden statistical trends via intermarket data analysis. If technical analysis on intermarket data reveals trends which can be leveraged to significantly outperform the stock market, then the semi-strong EMH does not hold. In this work, we utilize a variety of machine learning techniques to empirically evaluate the EMH using stock market, foreign currency (Forex), international government bond, index future, and commodities future assets. We train five machine learning models on each dataset and analyze the average performance of these models for predicting the direction of future S&P 500 movement as approximated by the SPDR S&P 500 Trust ETF (SPY). From our analysis, the datasets containing bonds, index futures, and/or commodities futures data notably outperform baselines by substantial margins. Further, we find that the usage of intermarket data induce statistically significant positive impacts on the accuracy, macro F1 score, weighted F1 score, and area under receiver operating characteristic curve for a variety of models at the 95% confidence level. This provides strong empirical evidence contradicting the semi-strong EMH.

==> anc/experiment_results/0_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.70917225950783,0.7082433521353748,0.7093523120381738,0.7806504439675334
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.499001996007984,0.4966839440453081,0.5005019119838332,0.5075706533798641
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.87248322147651,0.8721076804524754,0.8725745227346469,0.957833636064802
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.497005988023952,0.4930961797121234,0.4980722993817236,0.4964133701813487
4,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7891972993248312,0.7855432199348109,0.7887142888307481,0.8733290462052076
5,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5151515151515151,0.504671845097377,0.5134049034758255,0.5117241379310346
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9315589353612168,0.9311998604813394,0.9316676027590745,0.9871369665321365
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5191570881226054,0.5106061115406596,0.5202724328941635,0.5193318318318318
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9926578560939796,0.9925701255768792,0.9926578560939796,0.999831982281768
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5133531157270029,0.5052989616899392,0.5141023393583577,0.5035201149425288
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7986906710310966,0.795355587808418,0.7982773487513629,0.8753601714838221
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5274725274725275,0.51463415844286,0.523482223584928,0.511926192619262
12,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9827777777777778,0.9825774779244468,0.9827850425392974,0.9991225
13,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4966442953020134,0.4937151716812734,0.4991426654491153,0.4917585784313725
14,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7731514716439339,0.7691676804967068,0.7722806976226821,0.8613520833333334
15,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5048309178743962,0.5171742631099909,0.475233836280467
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6732745961820852,0.6732603291817681,0.673494942075872,0.7608933305694056
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4925816023738872,0.4925816023738872,0.4925816023738872,0.5275502873563219
18,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8669724770642202,0.8647411210954214,0.8667334032104203,0.950466842458143
19,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5139318885448917,0.5019984483791454,0.5141705573482065,0.4784326832337213
20,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8640684410646388,0.8633170394868348,0.8642707414894323,0.9511802775632848
21,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4814441396693602,0.4891629876365843,0.4786786786786787
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.994748687171793,0.9946776501805584,0.9947473033343014,0.9998996629587568
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.5210361372271681,0.5257861920645848,0.5193662628145387
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.8679759956355702,0.866303742407766,0.8679759956355702,0.9536490947187708
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5494505494505495,0.5378788254120818,0.5460754632726631,0.5395256916996047
26,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9457186544342508,0.945134195773582,0.945783594285436,0.992017124269411
27,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5603715170278638,0.5500156973549957,0.5607942035451237,0.5492882982069833
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7805555555555556,0.7753110803871223,0.7791252441459828,0.8571531250000001
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5436241610738255,0.5349638937619844,0.5439081042643775,0.5683721405228759
30,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8527576740703768,0.8522666941953753,0.852834190414533,0.9424088944719844
31,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4869739478957915,0.4842897801820714,0.4884651521811916,0.4828747483375023
32,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.741564967695621,0.7365069356872636,0.740254596709,0.8171229166666667
33,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4898550724637681,0.476551724137931,0.4869525237381308,0.4946576090667031
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5449275362318841,0.5242048119745961,0.5365808834060319,0.5390694340137911
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5074183976261127,0.4704868998939876,0.4899900503817391,0.5020114942528736
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.527536231884058,0.4762064436806661,0.4966433037986833,0.4925582030449921
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5484848484848485,0.5130670733518851,0.5289851745352394,0.5351537744641194
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5294117647058824,0.4714039621016365,0.499052540913006,0.4893244731047499
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5333333333333333,0.4861476238624874,0.5050219076508258,0.5136812674743709
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.999265785609398,0.9992568921615216,0.9992657259218284,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5519287833827893,0.4735954649370532,0.5019159723751271,0.4877155172413793
48,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9997514292816306,0.9997502877773532,0.9997514250849238,0.9999995034475636
49,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5349301397205589,0.5104651991763715,0.5226976694484653,0.5131422346842031
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.4921879235381495,0.5194940967876869,0.4803397294746775
52,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5191570881226054,0.4824599171284904,0.5030525742331017,0.491036036036036
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9985085756897838,0.9985015740363218,0.9985084738475516,0.9999868413604344
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5249500998003992,0.4994878941535982,0.5121063323502429,0.5068847961591996
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5436241610738255,0.5124679213002565,0.5298382142713614,0.5243259803921568
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.512087912087912,0.463443396226415,0.4815519386274103,0.5021817399131218
60,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5344827586206896,0.4989552185745942,0.5188915360105326,0.4874024024024024
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.4997229732724614,0.5216485418056759,0.5206392973856209
64,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.567032967032967,0.5231698948297967,0.5393801606440117,0.5350056744804915
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.530060120240481,0.493831072276323,0.5090282759167188,0.5125861753401256
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5380753925495286
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5014060073023622
70,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
71,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542503398901426
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
74,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
75,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
76,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5602836879432624,0.3691207818915982,0.4079596280170602,0.6655860517489566
77,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5538461538461539,0.360906417574814,0.4002661237741673,0.529957343560443
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5626406601650412,0.3767456221604693,0.4153035215268022,0.748197353838576
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3715441495160167,0.4133257873259712,0.5376328052190121
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5902140672782875,0.4420701136728984,0.4750398362853736,0.8409418822007576
83,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4506802721088435,0.4955245255997135,0.5583516829191569
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5726872246696035,0.4239968608757575,0.4557976901264644,0.7200061097352085
89,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.4342203964993749,0.4744933786925707,0.5419899425287356
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5675477239353891,0.3991790012455035,0.4337401260140237,0.7764316964334421
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5756676557863502,0.4114795139524943,0.4548325626389619,0.5263649425287357
92,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7145474999999999
93,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5528186274509804
94,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
95,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.574468085106383,0.423937919030428,0.4568714132092656,0.7092309992211856
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.3993852983864082,0.4340078601497537,0.5494266817986146
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5561111111111111,0.3619204676587911,0.40103237973378,0.7562875
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5526143790849674
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985864035493809
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102556280885852
102,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
103,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
109,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
110,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
111,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
112,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
113,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
117,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
118,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
119,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
120,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
121,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
122,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
123,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
124,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
125,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
126,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
127,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
128,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
129,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
130,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
131,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4930139720558882,0.4790586096930943,0.4885891010628072,0.4665523571298892
132,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
133,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
134,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
135,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5379070345513298,0.4383164025426265,0.4542485520552349,0.5369906737521388
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5459081836327345,0.4474320516316699,0.4735061102229683,0.5000907752203821
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692312499999999
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
142,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
143,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
147,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
148,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
149,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
150,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
151,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
155,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
156,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5665086099326179,0.5483241554162906,0.5543630227743247,0.5983854621527005
157,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104345880869583
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
161,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
165,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.853159626715566
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5673560868197547
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
219,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/10_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6937608749689287,0.6919434885146716,0.693537377605622,0.7589266472878802
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4930139720558882,0.48942572731978,0.494210053634591,0.509519294777399
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7002237136465325,0.6995464714992177,0.7005073752789155,0.7735236751236169
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5249500998003992,0.5209112642385036,0.525828107531246,0.5183527323341335
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.7587939698492462,0.7564381166479331,0.7588971459018585,0.8403177083333333
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4608695652173913,0.453890931372549,0.4615853225348109,0.4675701508841401
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8564638783269962,0.8556078618870457,0.8566541042025408,0.9429780937785748
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5172413793103449,0.5093984962406015,0.5186673580502981,0.5162387387387387
8,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8046989720998532,0.8040228405252715,0.8052736839382476,0.8901393237832353
9,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5489614243323442,0.5484803610464706,0.5505358132679304,0.5414691091954023
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6659324522760646,0.6406901282118926,0.6510387818448495,0.7339974033625364
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5029498525073747,0.5266055688313508,0.5295438218390804
12,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6328423349699945,0.5714035562544363,0.5895518986704152,0.6668880942678783
13,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.545054945054945,0.4537751770293859,0.4788035005202651,0.5036199272101123
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8672168042010503,0.8659417757724623,0.8674227703318224,0.952985255015712
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5393939393939394,0.5376958525345622,0.5410920262533165,0.5324697110904008
16,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8499641062455133,0.8484331667923923,0.8499969120909374,0.9420083333333332
17,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4579710144927536,0.4443583184766038,0.4551980578968712,0.4461493821260326
18,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9350152905198776,0.9343155864894996,0.935093035412142,0.9873783141550044
19,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5139318885448917,0.4999556269906224,0.5131554295696544,0.4836033343818811
20,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.786697247706422,0.7828094693671555,0.7861418508008126,0.8771828823642296
21,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4953560371517028,0.4785420690338235,0.493326765137476,0.4781967599874174
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8807201800450113,0.8769941934866068,0.8794192968069476,0.9489398479437748
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.552357734374259,0.5620587054199591,0.5475489282385834
24,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8672222222222222,0.8665579360960782,0.8676040559797694,0.952573125
25,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5279642058165548,0.5209733205345035,0.5291293533635634,0.5018075980392156
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7768685215493726,0.773546829053904,0.7766141577096295,0.8671892518801252
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4967032967032967,0.4858858532878732,0.494244786836155,0.4775466677102493
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7877777777777778,0.7854371888901648,0.7879271770684765,0.8779487499999999
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4697986577181208,0.46134446517824,0.4708554317856059,0.4671772875816993
30,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7019961977186312,0.6956849204626427,0.6998091214418035,0.7771038095437791
31,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4770114942528735,0.4540732085735629,0.4707945757042753,0.4650225225225224
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7209882705265784,0.7180797210894628,0.7199877866907156,0.8025022584011271
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5230460921843687,0.5134718825404239,0.5211312502555797,0.507217375388933
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.512432915921288,0.5274050452412434,0.5384720420563938
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5311572700296736,0.4807497269464815,0.503313103374196,0.5081537356321839
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5652173913043478,0.5262030323005932,0.5431486629789917,0.515993036116611
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5151515151515151,0.4703262308896112,0.4890034326654045,0.4654986020503262
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5479876160990712,0.4922695951765719,0.5188267827190716,0.5211151305441963
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5311572700296736,0.4693653830821972,0.4946194586172528,0.5132183908045976
46,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.4616966737251643,0.4816667879414208,0.5036346691519105
48,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5239520958083832,0.5122813856215287,0.5207144149178364,0.5161761442720836
50,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.5124361231819674,0.5299721725807699,0.551598638124682
52,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5369127516778524,0.4798965740142211,0.5041669739656317,0.5180147058823529
54,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5603715170278638,0.5106060606060606,0.5352472089314194,0.5189525007864108
56,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5010989010989011,0.4689198430695029,0.4835728069936038,0.4843756114741909
58,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5269461077844312,0.4944608126979801,0.5087850373030294,0.4971698303511993
60,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5363984674329502,0.4769365818109545,0.5032890083934298,0.4679579579579579
62,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9905555555555556,0.990418861691885,0.9905460187743692,0.99985625
63,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5525727069351231,0.4715812369964063,0.5007381661743443,0.5376838235294118
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4904214559386973,0.4599467927874667,0.4791163389632408,0.4465840840840841
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5320641282565131,0.4718409854550193,0.4918557984929044,0.5147540316840542
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5292070594084017,0.3585635509807975,0.3808500043706196,0.4507914052731883
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5578842315369261,0.3778604395619798,0.415267980751579,0.5273919270570673
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425791
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.423242681041589,0.4552231935405174,0.7193165824759702
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4359158297465327,0.4763015722319904,0.5370689655172414
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5648912228057015,0.3821128075290266,0.4201811395383755,0.7494515668541144
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3715441495160167,0.4133257873259712,0.5413606710158434
82,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5863914373088684,0.4350433321224557,0.4685768857088101,0.8413351623228167
83,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4458082567838665,0.4915920621953997,0.5578011953444479
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633966913652881
87,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
88,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5653450807635829,0.3928287428612738,0.4279973627091274,0.7786944805088538
89,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5727002967359051,0.4047689137474242,0.4488626288337851,0.5236709770114942
90,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
91,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7169074999999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5463235294117647
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5733769776322968,0.4224608367715317,0.455478775807238,0.7058734173552622
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.3993852983864082,0.4340078601497537,0.552635698352444
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985681361496826
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.510292233542798
102,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
103,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
109,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
110,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
111,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
112,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
113,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
114,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
115,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
116,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
117,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
121,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
122,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
123,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
124,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
125,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4860279441117764,0.472406738487429,0.4818823597913229,0.4737578924011054
130,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
131,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.536664180959483,0.4818017326734041,0.4931598102024548,0.5492180292231039
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5269461077844312,0.4653918712657755,0.4856685609425091,0.4726121073971718
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.66920625
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
145,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
146,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
147,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
148,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
149,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
150,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
151,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
152,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983676952297063
153,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104427226323389
154,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
155,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
156,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
157,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
158,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
159,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
160,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
161,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7706422018348624,0.7661139389893548,0.7698460237521358,0.8532141173348875
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5676313306071092
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
179,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
180,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
181,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
207,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
211,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
212,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
213,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
214,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
215,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
216,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
219,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/11_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7954262987820034,0.7950689220090856,0.7956454047796853,0.8895720760758057
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5349301397205589,0.5334729454833205,0.5363873339577974,0.5386662094285195
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7524235645041014,0.7511393075514279,0.7523435761817896,0.8455880819470417
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4960079840319361,0.4914365026799561,0.4968260385896589,0.4986464406027474
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.9277739583333334
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4956521739130435,0.4884271884374147,0.4960046122289278,0.4801153819894859
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.876425855513308,0.8730317884729649,0.874985350315953,0.9596764709368102
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5363984674329502,0.5164594561489466,0.5311315587918927,0.5077477477477478
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9772393538913364,0.976971095239264,0.977241178780126,0.9979237810532748
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5341246290801187,0.5244775985260415,0.5339236492769087,0.5375359195402298
10,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8686288585786073,0.8676793708879977,0.8688300212249229,0.9550708333333332
11,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5043478260869565,0.5010613915646858,0.5061084160096017,0.4725029016180788
12,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8646297738545039
13,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.512087912087912,0.5043086526381909,0.511269042672152,0.5081888623644973
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.781695423855964,0.7778222626213334,0.7811452589078631,0.8693064430062801
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4939393939393939,0.4825303523976751,0.4918438556970374,0.4738490214352283
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7816666666666666,0.7790738528564402,0.7817331490720569,0.872638125
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4921700223713646,0.4888546342053165,0.4946565634959007,0.4945567810457516
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.775330396475771,0.7713365857512493,0.7746203856803004,0.8663222667117624
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4718100890207715,0.4584145901047309,0.4702936174453707,0.4195761494252873
20,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8659695817490495,0.86459485808805,0.8658787981110588,0.95330854232325
21,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4597701149425287,0.4543554006968641,0.462477472065361,0.4728003003003003
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.93835242771413,0.937890957068,0.938489700627852,0.9891876219157868
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4901098901098901,0.488803657213699,0.4917000866791662,0.5053516221187336
24,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
25,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5325077399380805,0.5190656030291974,0.5317609545542537,0.5190508021390374
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8807201800450113,0.8769941934866068,0.8794192968069476,0.9489398479437748
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5484848484848485,0.5365299601285689,0.5455525173785912,0.5308108108108108
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8799694189602446,0.879001281541385,0.8802424833604358,0.9606660649006968
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4829721362229102,0.482793667839644,0.4843106490974063,0.5018677256999056
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9444444444444444,0.9437778299741628,0.944458048821389,0.99087375
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5011185682326622,0.478036162179994,0.4935062853855057,0.4593852124183007
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7491889193910657,0.7472606385432399,0.7487316413614383,0.8416679387116228
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5160320641282565,0.5092877539282206,0.5157438457436396,0.5142923962337055
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5362318840579711,0.4946165677872995,0.5126919071775912,0.4881545709018912
36,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9992821249102656,0.9992743707002036,0.9992820710615846,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5449275362318841,0.5031873423526715,0.5211356257207329,0.5060080562572541
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5393939393939394,0.4886016067860201,0.5081371193275275,0.4988816402609506
40,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5519287833827893,0.4940292126117347,0.5179000882805029,0.5214798850574713
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.985474006116208,0.9852273936383636,0.9854462804530184,0.9999549860101258
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5356037151702786,0.4300536420101638,0.4687806472703498,0.5096728530984587
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9932483120780196,0.9931496172247984,0.9932427604925256,0.9999612334158834
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5484848484848485,0.4835680751173709,0.5057618437900128,0.5058713886300094
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5727002967359051,0.5185714285714286,0.5410852055955914,0.5066989942528736
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.545054945054945,0.5189464168058471,0.531508067189847,0.5445642390325989
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9997514292816306,0.9997502877773532,0.9997514250849238,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5129740518962076,0.4772322955867259,0.4925112143144432,0.4926754483287273
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5294117647058824,0.4926002480363787,0.5141794129805705,0.5189918213274615
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5287356321839081,0.4667275747508306,0.4938996448619545,0.4882807807807807
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5615212527964206,0.5160627485638533,0.5369670242328441,0.5319546568627451
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4923076923076923,0.4322362130714506,0.4529365201055609,0.449360153406645
60,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5059880239520959,0.4802441644180137,0.4931738158432029,0.4883585822927804
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5190156599552572,0.4462881341284245,0.4745710608388594,0.4859885620915032
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5517241379310345,0.4912280701754386,0.5174430328695303,0.4820045045045045
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9997504367357124,0.9997493153405936,0.9997504325514024,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5350701402805611,0.4995158054921491,0.5144860517188489,0.5043092754153702
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5397830363784246
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5064046961047344
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425791
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5726872246696035,0.4262980386480423,0.4577887356410526,0.7214113488331497
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.5427083333333333
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5663915978994749,0.3842434530203059,0.4221805149192777,0.7552232271128928
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3641786317567567,0.4066834945741194,0.5463932898415658
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633966913652881
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5675477239353891,0.3978766282748449,0.4326087474418718,0.7768026446425259
87,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.56973293768546,0.4032484582035782,0.447207843235311,0.5285560344827587
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5818042813455657,0.4237648785194408,0.458372047021512,0.8351943064410282
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.4390353842686499,0.4856529423626679,0.5579584775086505
90,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
91,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5706492089470813,0.4111409506105259,0.4454168342153413,0.7085028198865294
95,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3868742661970328,0.422973237670644,0.5492897115798536
96,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.716005
97,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.550796568627451
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5594444444444444,0.3743751531299431,0.4121829756661027,0.7552475
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5771812080536913,0.4059236757167267,0.4508787779551798,0.5565972222222222
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985120827588277
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.51032070445163
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
123,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5209580838323353,0.5014925373134329,0.5125033515059434,0.5195892925584491
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.544618443947303,0.4782316897392085,0.4907688398370436,0.5397755880918781
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5359281437125748,0.4484749699042262,0.4730232292188504,0.5064248683759305
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692166666666668
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983664440379461
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104386553596486
152,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
153,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
154,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
155,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098656450860122
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5855221767851526
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531691033450133
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
173,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
174,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
175,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
179,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
180,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
181,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
211,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
215,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/12_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6599552572706935,0.6572256691227909,0.6592861660255253,0.7147406804555968
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5123008849557522,0.5176325225654884,0.5196982228229076
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6497638578175491,0.6474488241975046,0.6493732846607932,0.703074429237802
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5179640718562875,0.5117545284417924,0.5179091201446547,0.5037278357170234
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.9277739583333334
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5043478260869565,0.4961524993808128,0.5041615686618168,0.4935993718850276
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7927756653992395,0.7886489201406328,0.791428156743368,0.8876040087409736
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5229885057471264,0.5087068108541255,0.5212233524457445,0.5007582582582583
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8581560283687943,0.8570806523585381,0.8584671434409439,0.9449941287527156
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5054945054945055,0.5016429353778751,0.5065536872765788,0.5022208742613392
10,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8470926058865758,0.8435367118605278,0.8459581063639796,0.9377791666666666
11,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4782608695652174,0.4602628285356696,0.4725472057463133,0.4598040554379735
12,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.981651376146789,0.9814567596112724,0.9816746139420746,0.9990037693293624
13,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5263157894736842,0.5244926825044021,0.5291416052760716,0.5338353255740799
14,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7738619676945668,0.7697505927812418,0.7730939086448249,0.8561353742758328
15,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5281899109792285,0.5238971078235373,0.5302021624584587,0.5474317528735633
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7878120411160059,0.7860096041195617,0.7881436895233516,0.8775881820264683
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4697916666666667
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8372222222222222,0.8335600816862125,0.8363032581176804,0.925960625
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4899328859060403,0.475157582499073,0.4875688373609255,0.4778390522875817
20,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.99287072243346,0.9928023935462374,0.9928683892519452,0.9995304963155356
21,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4597701149425287,0.4480705490648949,0.460077998255098,0.4505705705705706
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.97708674304419,0.976845758694946,0.9771099393986624,0.9985333937738256
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5538461538461539,0.5483926170394817,0.5539552245822873,0.5457382694791219
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9197299324831208,0.9188855961096296,0.9198230578184324,0.9815949940937968
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5181818181818182,0.515400600323251,0.5198505488969585,0.5000559179869525
26,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7622324159021406,0.7572711894241585,0.761250782855695,0.8396814904842793
27,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4922600619195046,0.4747342535300651,0.4898836811209366,0.4766632588864422
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8783333333333333,0.8771989778419231,0.8785103714736111,0.959441875
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5167785234899329,0.5087912087912088,0.5176192934582196,0.4898284313725489
30,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8597454454704268,0.8582246945068139,0.8592031053677408,0.9569379834292164
31,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.5060288302079348,0.513083265651088,0.5138714335102597
32,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7081770442610653,0.6732169854543094,0.6853247122428877,0.7813359420964057
33,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5212121212121212,0.4588816472248744,0.4811425307917483,0.4875862068965517
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5478260869565217,0.5140143032579643,0.5299912999506892,0.5390182289888714
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4766136996139689,0.4944924602883127,0.4669338303821062
38,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5341246290801187,0.5016717997984421,0.5194076483593584,0.5051005747126436
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4985507246376812,0.4685265491847802,0.4842709338734965,0.4882399126100908
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5356037151702786,0.4759215991692627,0.5038462589495545,0.5119534444793961
44,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5402298850574713,0.4766042780748662,0.5038723953531256,0.5050600600600601
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5519287833827893,0.4817655026325705,0.5083596493685405,0.5288074712643678
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5362637362637362,0.4936471854051403,0.5101126709641434,0.5118479239228271
50,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.4864236423642364,0.4984547855983203,0.4949750872450729
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5356037151702786,0.4974483445357232,0.5193126580454122,0.5136442277445739
54,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5545454545454546,0.5178842962064819,0.5339990910807557,0.5059645852749302
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5391498881431768,0.4898164974956784,0.512176235702818,0.5056883169934641
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5276483050847458,0.5433572359843547,0.5338022932728056
60,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9555058414118816,0.9551052862480096,0.9553909453254026,0.9950096480138398
61,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5159680638722555,0.4789726765410655,0.4944913408897295,0.516623968692635
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5363984674329502,0.4896412411118293,0.5127239224602308,0.5003828828828829
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5234899328859061,0.4748804553451765,0.4973980809706614,0.5184129901960783
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.530060120240481,0.4920513307469003,0.5076446802827282,0.5022125963435219
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5346756152125279,0.40448862471818,0.4232449641248617,0.5472737781582473
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5469061876247505,0.3982698412698413,0.4316980958717486,0.5443366348617191
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542505881663609
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
73,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
74,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
75,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4289860364160111,0.4601925175712531,0.7203225067370741
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.5429597701149426
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
81,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633930745805133
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5648912228057015,0.3821128075290266,0.4201811395383755,0.7561650270681972
85,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3715441495160167,0.4133257873259712,0.5465424044734389
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
89,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
90,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5886850152905199,0.4387824111882401,0.4720448233411129,0.8423562691457529
91,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.4390353842686499,0.4856529423626679,0.5582337212960049
92,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.71517
93,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5526143790849674
94,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
95,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5728314238952537,0.4212850976494378,0.4544055634067857,0.7075877733385094
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4005270092226614,0.4352314352314353,0.5508942198567683
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5588888888888889,0.3730479031409019,0.4109746349262053,0.7552575
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4047852657546535,0.449638842187808,0.5558823529411765
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985753930618913
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.510239358997824
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
107,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
108,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
109,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
110,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
111,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
112,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
113,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
121,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
125,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
126,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4960079840319361,0.4842963178873281,0.4929831166171035,0.486750852278458
128,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
129,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
130,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
131,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5458612975391499,0.4866792242495114,0.498420323708876,0.5471518745351028
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5449101796407185,0.475722540699569,0.4970110449891535,0.5441268432412805
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
143,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
144,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692
145,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
146,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.59836569332289
147,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104467899050292
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
151,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
152,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
153,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
154,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
155,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
156,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
157,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
158,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
159,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
160,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
161,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
162,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
163,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
164,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6538888888888889,0.6408475536542817,0.6484518307590089,0.71693875
165,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5525727069351231,0.5349563046192259,0.5477130097445307,0.5531658496732026
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531785799744604
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
173,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
174,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
175,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
201,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/13_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.662938105891126,0.6573224558058569,0.66027748720995,0.7209567721310939
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4870259481037924,0.4746156231638049,0.4836413140292503,0.4688136687309623
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7822520507084265,0.7815809306591963,0.7823965070418932,0.8743605645999823
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5149700598802395,0.5074264536306883,0.5142400334689927,0.506057733040163
4,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9779735682819384,0.9777175240820885,0.9779770757367308,0.998089616723218
5,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5281899109792285,0.5184199883161821,0.5279863709237483,0.5309446839080461
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.754277566539924,0.7521485985548184,0.754310319893541,0.8372982843514878
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5134099616858238,0.5010987357013847,0.5128094140768268,0.4857207207207207
8,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7269317329332333,0.7228892818144022,0.726680649012809,0.8011639096784198
9,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.503030303030303,0.494847670250896,0.5026406538503312,0.5138303821062442
10,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7622324159021406,0.7552452643555474,0.7599876749075338,0.8426725516535534
11,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.550861731296514,0.5611808604943617,0.5495635419943379
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.984924623115578,0.9847707966633504,0.984927919396697,0.9993979166666668
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.5080911152339723,0.5171543892040786,0.5040793336519424
14,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7518355359765051,0.7497613699863237,0.7522369874584758,0.8292045342963439
15,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5489614243323442,0.536618902880301,0.5471661484847743,0.5155890804597701
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9411111111111112,0.9406181685995848,0.9412193180038854,0.99087375
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4608501118568233,0.4540188232670582,0.4626262468901621,0.4676572712418301
18,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9227306826706676,0.9219654838260494,0.9228408249286052,0.9823292788047122
19,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5363636363636364,0.5327552540741631,0.5377323330941262,0.5151164958061509
20,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7699619771863118,0.769025099458817,0.770409441175563,0.8638334474424814
21,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5153256704980843,0.5106546170007003,0.51779858117317,0.5137912912912913
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.8576104746317512,0.8565982639389504,0.8579456872637826,0.949343312444392
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5032967032967033,0.4974685276409414,0.5035345880173467,0.496908386490823
24,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6666666666666666,0.6527777777777779,0.6604938271604939,0.7276374999999999
25,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5391498881431768,0.5210049937578027,0.5341444000368667,0.5345281862745097
26,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7889908256880734,0.7868197278911564,0.789286884478562,0.8864664254864473
27,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5108359133126935,0.5028251889954017,0.5127897485120329,0.4742057250707769
28,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8520089842775144,0.851601388438097,0.8521196174339275,0.9422159607025692
29,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.501002004008016,0.4961435523114355,0.5016960685360989,0.4859658755821284
30,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.9281885416666668
31,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5197651396190346
32,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8646297738545039
33,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5142857142857142,0.5062628583774016,0.5133174385726421,0.5088834970453567
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9971284996410624,0.9970961622647015,0.997127619712454,0.9999854166666666
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.553623188405797,0.5135684464952757,0.5309659606584314,0.5339659998634533
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5667655786350149,0.5326912848567738,0.5502900959290521,0.5233117816091954
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.553623188405797,0.5217993951612903,0.5371749357176251,0.5327370792653786
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.986496624156039,0.9862813036020583,0.9864759946418852,0.999762839720698
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5212121212121212,0.4613636363636364,0.4831267217630854,0.473215284249767
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5727554179566563,0.5264533401325854,0.5498335972516707,0.5294117647058824
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5311572700296736,0.4693653830821972,0.4946194586172528,0.4765804597701149
46,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5393939393939394,0.4968099193451306,0.5145532610321342,0.5105498602050327
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5318681318681319,0.4797599428844429,0.4982149264828328,0.5046178530896568
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5229885057471264,0.4819013452914797,0.5037026957373331,0.4912912912912913
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5758513931888545,0.528868778280543,0.5523600857346987,0.5520800566215791
54,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9995028585632612,0.9995005586592178,0.9995028417141474,0.9999982620664724
55,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5518962075848304,0.5258137037181473,0.5382445140716302,0.538030782885845
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5289421157684631,0.5085724260901009,0.5197557851292017,0.5205878199826519
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5104104384818485,0.526464724360197,0.4795036764705882
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5230769230769231,0.4666461395519686,0.4860918825234056,0.5220228544593589
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5344827586206896,0.4814039534741102,0.5061952516862851,0.5135885885885886
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5167785234899329,0.4874070928010193,0.5047005519916881,0.5022160947712417
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5250501002004008,0.495378904249872,0.5091110279955713,0.5260488479450105
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4636588168347165
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.4990418171181893
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542515812712339
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5748898678414097,0.4298226777289735,0.4610744159191344,0.7200366584112505
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.5422054597701149
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5851462865716429,0.4296600393199703,0.4633934061806062,0.7567716100902576
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3886937080804855,0.4279879600863313,0.559515377446412
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5802752293577982,0.4190866267090458,0.4541784850505738,0.8348081337910545
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4356182795698924,0.4833474816072438,0.5579977980497011
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.71463375
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5540849673202615
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5766503000545554,0.4277553201076252,0.4604007435184495,0.7095034636742192
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5501115328924197
98,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5340653855752433,0.350072737145029,0.3731149684446853,0.60409565110768
99,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5042889390519187
100,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3706324154652899,0.4088218188972418,0.7538400000000001
101,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.556311274509804
102,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
103,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
104,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
105,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
106,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
107,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
108,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
109,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
110,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
111,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
112,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
113,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
119,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
120,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
121,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
122,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
124,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
125,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
126,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
127,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
131,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.618692518021377,0.611075552889039,0.6147419783790277,0.650259001750844
135,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.4986270274228389,0.5066809229269649,0.5054041514534122
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5401441710166542,0.4159730322209652,0.4341133980504164,0.5360904241848843
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5449101796407185,0.4137102734663709,0.444711095178453,0.4990256793012325
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
141,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666667
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
145,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
146,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
147,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
148,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
149,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
150,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
151,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
152,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
153,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
154,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
155,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
156,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
157,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
158,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5665086099326179,0.5483241554162906,0.5543630227743247,0.5983586866490332
159,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4863044874658091,0.4999369626238443,0.5104101844508164
160,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
161,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
162,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
163,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.853173841659737
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
179,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
221,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
222,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
223,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
233,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
234,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
235,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/14_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7954262987820034,0.7943871391272526,0.7953717974015095,0.8911946852999624
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5109780439121756,0.5071768413867865,0.5120147355100091,0.5063421620640268
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6890380313199105,0.6876518871288217,0.689053547859363,0.7622926521163561
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5209580838323353,0.5119674320249049,0.5193714982192593,0.5070098642406149
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9992821249102656,0.999274586845182,0.9992821779952308,0.99998125
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5478260869565217,0.5385169433392784,0.5466861918197164,0.5420734621424182
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7566539923954373,0.7554765633866756,0.7570733506725302,0.8461750947896032
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5134099616858238,0.5064472900536033,0.5152067801715581,0.5158333333333334
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7043098745226405,0.7024992214263469,0.7050949129280265,0.773139586191598
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.4549450549450549,0.45240313688951,0.4565850020776645,0.4692306187140453
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9779735682819384,0.9777175240820885,0.9779770757367308,0.9980427026850104
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5147175886588257,0.5231525267139946,0.5263649425287357
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7609475951184493,0.7604730959591657,0.761567505310417,0.857865625
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.5170512042096742,0.5207151635677809,0.5428244691745749
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.989497374343586,0.9893608530472816,0.989497374343586,0.999664783066756
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.476366487455197,0.4844445802107092,0.481081081081081
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.881791483113069,0.8809126974429158,0.8820243237607165,0.9614301144484328
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5311572700296736,0.5210312320092113,0.530743962355369,0.5383081896551724
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8583333333333333,0.8566158657824541,0.8583594876615194,0.945554375
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5212527964205816,0.512764353530826,0.5218282840741244,0.5199959150326797
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7003058103975535,0.6827128712871287,0.6912808611136343,0.7701763363824389
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4922600619195046,0.4505435233590573,0.4744485061296507,0.4722003774771941
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7839607201309329,0.7821958649296779,0.7843885638160856,0.8686956427388223
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5362637362637362,0.5336597545040779,0.5375657271435655,0.544867530231284
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9227306826706676,0.9219179102737556,0.9228203266850332,0.982792197426811
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.5097396905076081,0.5138814672269194,0.5017334575955266
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7728136882129277,0.7709059233449478,0.7728733058650521,0.8637919670198733
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5114942528735632,0.501749920458161,0.5121616729020154,0.4952552552552553
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9908256880733946,0.9907099413570968,0.9908288592163068,0.9997524230556918
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5263157894736842,0.518938177145694,0.5283446328638814,0.5183233721296006
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5055928411633109,0.4965215662890081,0.5060464049070261,0.4965379901960784
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9762914898926878,0.9762089623897672,0.9763023303697664,0.9985242193189012
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.533066132264529,0.5271104061171781,0.533066132264529,0.5263904988509955
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9899497487437184,0.98982044054703,0.9899382180764978,0.9999916666666666
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5333333333333333,0.4588419832230785,0.4838664211507422,0.5151225506929746
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9992498124531132,0.9992399296378974,0.9992497474345922,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5696969696969697,0.5136784424426087,0.5336850593191662,0.5318546132339236
38,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5578635014836796,0.5270643195539355,0.5438964306085631,0.54840158045977
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5333333333333333,0.4866877986119454,0.5059739331602116,0.5025773195876289
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5055687516495118,0.52925504576961,0.547381251966027
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5303030303030303,0.4934590360371958,0.5100181345836383,0.5036533084808947
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5274725274725275,0.5024692174284537,0.5149708724504906,0.51865730051266
48,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5311572700296736,0.461770176289827,0.488722187907784,0.4475574712643678
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5095785440613027,0.4802495449383138,0.4986984314834197,0.4728153153153153
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5572755417956656,0.4967696246663398,0.5243214262163006,0.498171594841145
54,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9990057171265224,0.9990011173184358,0.9990056834282948,0.9999960275805084
55,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5279441117764471,0.4906889700106279,0.5060859289691952,0.518770298347891
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.501996007984032,0.4784271385876794,0.4908201591153389,0.4982530813144252
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5659955257270693,0.5252179054793921,0.5448285167435422,0.5334150326797387
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9989088925259136,0.9988947977715072,0.998908756344712,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5384615384615384,0.4645979020979021,0.4868881118881119,0.5286463428951591
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5076628352490421,0.4613911472448058,0.4849806352469655,0.4896921921921922
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5391498881431768,0.4913720724701723,0.5133428928161525,0.4952001633986928
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.4806954058477309,0.4961118080307486,0.5124824598865231
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5404144028013502
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5048433623141629
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716636749101789
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5756240822320118,0.4302410074545849,0.4615152735404267,0.7201261223910885
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.440517977421497,0.4801111499902739,0.541235632183908
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7571661170933273
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5462441752096925
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5602836879432624,0.3744843108563996,0.4126113101585086,0.6658910672649633
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3662428287731685,0.4051177584551371,0.5341447188197082
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5863914373088684,0.4338174285478824,0.4675230269486893,0.8403567003323927
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6068111455108359,0.4609946784048354,0.5052603916334427,0.5527288455489148
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7163124999999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5527165032679738
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4245009010935733,0.4572968691947855,0.7098205351394753
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5648351648351648,0.4137208454810496,0.4470837471566335,0.5503072046335069
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5345645121038183,0.3517286458272338,0.3746690482218993,0.5973507265670551
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3594361013916357,0.3992692402386761,0.5104020499054358
102,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
103,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
111,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
125,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
126,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
127,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
128,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
130,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
131,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6771066368381805,0.6742916783553997,0.6763313942613719,0.7364560357438306
135,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4920159680638722,0.486156434656014,0.4922897780362021,0.4834990821616605
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5369127516778524,0.4607395751376869,0.4743923071763012,0.5403674785961072
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5439121756487026,0.4658742702507246,0.488694754335773,0.5047102253242692
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692000000000001
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983644421311298
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104427226323389
152,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
153,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
154,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
155,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
156,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
157,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531809491318224
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
173,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
177,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
181,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
182,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
183,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
184,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
187,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
213,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
225,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/15_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
1,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5072463768115942,0.4987179487179487,0.5068673355629877,0.4995903598006417
2,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7731514716439339,0.7700022989947124,0.7727650700918821,0.8571989583333334
3,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5362318840579711,0.5132275132275131,0.5264166858369755,0.5403154229535058
4,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7002237136465325,0.6989953146946859,0.7002906303209523,0.7705681950219626
5,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.498003992015968,0.4926429063967505,0.4984724363904628,0.4965061626288503
6,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9898086005468556,0.989757557079592,0.9898062640501148,0.9996711581489716
7,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5219560878243513,0.5186533148132362,0.5231100687559458,0.5199665140298146
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7286121673003803,0.722864576689265,0.7266204279796967,0.798550099689763
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5191570881226054,0.4988812777529172,0.513943308313257,0.5017642642642643
10,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
11,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.5194367921640648,0.5252618007438944,0.519757688723206
12,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8650957362929885
13,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5164835164835165,0.509313725490196,0.5159620771385477,0.5131687081751654
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.873218304576144,0.8721473548599463,0.8734728745906498,0.9562348069196072
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5363636363636364,0.5354037267080745,0.5379634857895728,0.5393662628145386
16,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7731277533039648,0.7711378720604269,0.7734567887851796,0.8663855461121356
17,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.456973293768546,0.4484057063637583,0.4579932446500683,0.4434626436781609
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7744444444444445,0.7726025248961028,0.7748764996471419,0.8676668749999998
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5190156599552572,0.5151330161597103,0.5212481801376969,0.5210886437908496
20,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7929515418502202,0.790270230128082,0.7928470751597474,0.8823886882616713
21,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.504523519595905,0.5151861521638382,0.5030531609195403
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9181669394435352,0.917170961304876,0.918186759904006,0.9814989402820612
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5186813186813187,0.5076852387092949,0.5159322986883127,0.5130708723046217
24,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.77217125382263,0.7705484693577214,0.7727613572644151,0.866300158022796
25,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5634674922600619,0.5527501988627994,0.5636818381280071,0.5851879521862221
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8559885931558935,0.8549148793085203,0.8560894392078569,0.9464551560165302
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5172413793103449,0.51240269849507,0.5196607197179821,0.5135435435435436
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.77,0.7683916083916085,0.7705361305361306,0.8558075
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5078299776286354,0.5013386880856759,0.5093573398740374,0.5035232843137254
30,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.790519877675841,0.7884299784411003,0.7908414006350318,0.8822670940626547
31,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5170278637770898,0.5136293436293436,0.5200487705750864,0.5242214532871973
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9293735962066384,0.9291972071264268,0.9294326865485092,0.9861938496417838
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4952498867093934,0.5001311453099764,0.49590018912818
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5333333333333333,0.4941671447695543,0.5117103333970804,0.5484399535741107
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.986496624156039,0.98627603058465,0.986473128982755,0.9999863176761942
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5484848484848485,0.4728491021173947,0.4970525409549799,0.5207828518173346
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4985507246376812,0.4685265491847802,0.4842709338734965,0.5009216904485561
40,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.497005988023952,0.4778336125069793,0.4890174982252134,0.4956690133742157
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5696594427244582,0.5334358665267228,0.5539625597054396,0.5444125511167034
44,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.5197290602506777,0.5358196736456845,0.5285485070246155
46,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9987571464081532,0.9987513542514448,0.9987570829903788,0.9999982620664724
47,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5179640718562875,0.4928443058866679,0.505460511216701,0.4966130756661892
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5572755417956656,0.4652379794611742,0.5002672009466895,0.5561104120792703
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5498084291187739,0.4956894956894957,0.5203753249730262,0.4890765765765765
52,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5489614243323442,0.5024864024864025,0.5236934512898905,0.516882183908046
54,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5230769230769231,0.4848133827987623,0.5005508066228446,0.5141177161194381
56,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.999265785609398,0.9992568921615216,0.9992657259218284,1.0
57,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5074183976261127,0.4197369512903493,0.4511951801283713,0.4908405172413793
58,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.4591461464662616,0.4778202556424494,0.4680521901211557
60,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5391498881431768,0.4958499408698699,0.5166735796348954,0.4951899509803922
62,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5257270693512305,0.4957430505299902,0.5130732632431841,0.5158700980392157
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5344827586206896,0.4814039534741102,0.5061952516862851,0.4968693693693694
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.999500873471425,0.9994986138368066,0.9995008566711676,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5250501002004008,0.479240148482807,0.4965736437273019,0.4789254265552233
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5409762518831751
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.509499122506203
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425791
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830981
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5726872246696035,0.4262980386480423,0.4577887356410526,0.7213415232879103
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.5429956896551724
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7574716889916583
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5466542404473439
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633930745805132
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5818042813455657,0.4250318432948266,0.4594621005534076,0.8367626886145405
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6037151702786377,0.4591313448456305,0.5032856867443333,0.560671594841145
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
89,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
93,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
94,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5695581014729951,0.415965987814831,0.4494621402615583,0.7093443251441289
95,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.394532279314888,0.4295837495837496,0.5492897115798536
96,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.71519375
97,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3870689840839094,0.434610410569541,0.5430555555555556
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5594444444444444,0.373298402424616,0.4112486658333475,0.75544375
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5547794117647059
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985150856190522
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103003680881785
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
117,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
121,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
122,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
127,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
128,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
129,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
130,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6994780014914244,0.6973160439006234,0.6990392512744675,0.7482674044111732
131,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5039920159680639,0.4994929541226498,0.5047971112456643,0.4977649123514816
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5359184688043749,0.4713468963610067,0.4837927684322391,0.5410087760677615
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5578842315369261,0.4876443246075836,0.5088488248126681,0.5094587779638109
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692333333333333
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5486312587436182,0.5546585142343126,0.598358186172329
147,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4863044874658091,0.4999369626238443,0.5104020499054359
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
151,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
152,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
153,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
154,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
155,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
159,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
160,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
161,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
162,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
163,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.853185687446546
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
183,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
184,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
185,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
214,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
215,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
225,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
226,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
227,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
228,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
229,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/16_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.794432015908526,0.7939226966608937,0.7946128242414354,0.8915970169115828
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4760479041916167,0.4727705878049195,0.47741690977087,0.471163738325298
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.8888888888888888,0.8880119453526398,0.8886795063029869,0.968208850947869
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4890219560878243,0.4818358112475759,0.4886565588925575,0.46948338813467
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.7451543431442929,0.7418330083503656,0.7448390265499328,0.8337104166666667
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5237080719934551,0.5307629148338294,0.5140301768280193
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5229885057471264,0.5176334804181713,0.5252278799755986,0.5188288288288287
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9772393538913364,0.976971095239264,0.977241178780126,0.9978725029184896
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4807121661721068,0.4753720655084377,0.4827539693670392,0.484392959770115
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6328423349699945,0.573041224964031,0.590911819062023,0.667542732312114
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5516483516483517,0.4628472222222222,0.4873275335775336,0.5123762376237623
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7731514716439339,0.770307614598857,0.7729313020662505,0.8668416666666667
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5710144927536231,0.5580904244270581,0.567509660665063,0.5716528982044105
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8649662415603901,0.8635246740836803,0.8651135550251634,0.9503297440037216
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4757575757575757,0.4690833341083037,0.4762987304858951,0.4930288909599254
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6316666666666667,0.5269149854256993,0.5516497389654791,0.6879068749999999
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5637583892617449,0.4276192665068785,0.4669622240002573,0.5078329248366013
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.9845814977973568,0.9844192179321172,0.9845920051267608,0.999251557436966
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5103857566765578,0.5047339965975791,0.5121126833673569,0.5074533045977012
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.6857798165137615,0.6768865982479602,0.6830339841459796,0.7653077180039377
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4736842105263157,0.4602272727272727,0.4736842105263157,0.4300094369298521
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.994748687171793,0.9946776501805584,0.9947473033343014,0.9998996629587568
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.5200066704342268,0.5254721592189977,0.5165890027958994
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.8701582105837425,0.8685779252704031,0.8701896590476895,0.953738911540678
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5032967032967033,0.4948021066698109,0.5021448935845823,0.4957050052831371
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7804182509505704,0.7779008554507567,0.7801260532586277,0.8682718526615387
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5019157088122606,0.4933174046143508,0.5031801653119531,0.5013213213213213
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8772222222222222,0.8758535071384234,0.8773018828884751,0.957735
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4519015659955257,0.4373025048169556,0.4500766833482044,0.4276143790849673
30,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7591743119266054,0.7518309110917163,0.7567265116483091,0.8492031339213582
31,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4953560371517028,0.4747338700827073,0.4911671594658131,0.4637661214218308
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7529323683553781,0.751813849219279,0.7529240522279722,0.8388172234052935
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.503006012024048,0.4996280122917677,0.5042418655846385,0.4995200618225449
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.507250821467689,0.519711859294887,0.4993001979927631
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5489614243323442,0.5151446312282296,0.5330029376989418,0.548419540229885
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5478260869565217,0.4934874265923806,0.5141649699167883,0.5224278009148631
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5818181818181818,0.5448912695874639,0.5606048492601098,0.5424044734389561
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4767801857585139,0.4368584486191492,0.4605329671552841,0.4725346020761246
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5363636363636364,0.4643482319990664,0.4881549772435523,0.5334203168685927
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5459940652818991,0.4849719816607234,0.5096964465761998,0.5459590517241378
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5318681318681319,0.4844425766433842,0.5019694122699214,0.4998434626071303
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.4659871021427085,0.495746334840638,0.4788848694558037
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5159680638722555,0.4801542518198398,0.495405761134937,0.499174954108083
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.4873123897633864,0.4990939449597593,0.4946846065398503
56,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5268199233716475,0.5017909928708051,0.5184769465380334,0.4904954954954955
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5480984340044742,0.4981659330398825,0.5204761994283171,0.4884599673202614
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5164835164835165,0.4834881320949432,0.4981208677803104,0.4957539232184088
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5212527964205816,0.4847345514091183,0.504067739944599,0.4916156045751633
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.9752851711026616,0.9749426287703546,0.9752183335744063,0.9994001292730532
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5440613026819924,0.4580054096501178,0.4902763695370707,0.522012012012012
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9997504367357124,0.9997493153405936,0.9997504325514024,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5160320641282565,0.4750017153816915,0.4914726797530724,0.5039554226913143
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4462707918918945
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5078772719020435
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716636749101789
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4255638399114959,0.457232327138716,0.7202068581777714
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4467514674792427,0.4856745519022881,0.5416666666666666
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7574466047313475
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5454986020503262
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633966913652881
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5909785932721713,0.4484010029645944,0.4805613616805892,0.8409466205154813
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4506802721088435,0.4955245255997135,0.561772569990563
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7151799999999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3870689840839094,0.434610410569541,0.5470588235294118
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4210076743410076,0.4542853236943071,0.7103389409571941
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5484874574413964
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985758935385955
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.510239358997824
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
126,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.7029579915485956,0.7002838942255389,0.7021909478427715,0.7597566346853794
127,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5129740518962076,0.5053994019995387,0.5122410212610461,0.5130030460129507
128,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
129,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
130,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
131,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
135,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.546607009694258,0.5019209226075894,0.5119706567158774,0.5537406288141434
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5339321357285429,0.4828195614619702,0.5009929212011961,0.4921953482742622
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692145833333334
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
145,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
146,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983674449913543
147,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104386553596486
148,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
149,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
150,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
151,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531785799744604
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
179,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
180,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
181,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
182,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
183,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
184,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
189,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
190,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
191,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
192,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
193,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
229,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
233,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
234,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
237,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/17_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6251553566989808,0.6151393918847593,0.6193217130937794,0.6754622654906981
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.5438162128427977,0.5521110913675266,0.5439493272547556
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.69326373353219,0.6925413699460887,0.693545270109337,0.7648181178080586
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4840319361277445,0.4815735511782419,0.4855639731252606,0.4962015613337905
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.5067401960784315,0.5136899687411197,0.5052058442001774
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9805133079847907,0.9803614768595572,0.9805239771989964,0.9990190563796436
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4832446808510637,0.4894574875682725,0.4905555555555556
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.8795888399412628,0.8786149030519086,0.8797964002619449,0.959771757748999
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5192878338278932,0.5146337126600284,0.5212623094748661,0.5283943965517242
10,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9504666188083274,0.9500448269679038,0.9505160475396268,0.9925125
11,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5196943972835314,0.5257675746167664,0.5336587697139346
12,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8646297738545039
13,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5230769230769231,0.516263369082206,0.5226983922994388,0.520242241615466
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7749437359339835,0.7741902696842391,0.7756678463558159,0.8654081209152562
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5303030303030303,0.5205781181168045,0.5288546391263583,0.5393849021435227
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9827777777777778,0.9825857860691908,0.9827889518983834,0.99912
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5167785234899329,0.5093503536872916,0.5178589845521352,0.5086499183006536
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7063142437591777,0.7045918400544835,0.707042953018856,0.776769913918195
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4777448071216617,0.4769664902998236,0.4797804049633921,0.4667564655172413
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.948776758409786,0.948174523339383,0.9488151989461944,0.9914070662487472
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5170278637770898,0.5106060606060606,0.519457735247209,0.4912315193457062
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7799429657794676,0.7788928253746036,0.7803268102033145,0.8680462173957041
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5210727969348659,0.512805196744568,0.5222886204922627,0.5019894894894895
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8994748687171793,0.8960194197364131,0.8981666328890701,0.9612721824674704
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5181818181818182,0.5033648522020615,0.5137627230650487,0.4850885368126747
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.917621385706492,0.9166288390967288,0.9176461993717364,0.9813060450940726
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4967032967032967,0.4837768342408133,0.4929330784850724,0.4924666379681446
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7370030581039755,0.7321535721429048,0.7362866567688173,0.8134561030678219
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4984520123839009,0.4917832167832168,0.5009753404490246,0.4965397923875433
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9888888888888888,0.9887443158795192,0.9888860541239992,0.99957375
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4966442953020134,0.4867705967902431,0.4968035485038161,0.4942197712418301
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.6985275767407038,0.6955692645495378,0.697568933802807,0.7691496150082954
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4959919839679358,0.4901310744448,0.496265858244718,0.4933825473328859
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5072463768115942,0.4686344857577734,0.4864872955998627,0.4976104321704103
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.516320474777448,0.4632132352222645,0.4867607848363553,0.495923132183908
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9885139985642498,0.9883662177680343,0.9885008206588548,0.9998854166666667
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.553623188405797,0.493343759536161,0.5151254019008195,0.492353382945313
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.5045045045045045,0.5241605241605242,0.5088909599254426
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5356037151702786,0.4734153551865054,0.5019883854493202,0.5295100660585089
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.5218796543024752,0.539617084941759,0.5054613233923579
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5459940652818991,0.4940287522692703,0.5166432866358773,0.5216954022988506
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5582417582417583,0.5227994928228167,0.537376553599962,0.4986205142253355
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5498084291187739,0.5154505200206981,0.5347304977879638,0.5002777777777778
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5489021956087824,0.5179246568343607,0.5315840440104836,0.5149416012748875
54,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.541795665634675,0.4804364837840188,0.5086285403099959,0.4926470588235294
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5259481037924152,0.5043855036274254,0.5159405812278027,0.5223730659834991
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5592841163310962,0.5082508250825083,0.5305778900037654,0.5170138888888889
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.4730618037092011,0.4927928743414739,0.48134269948734
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5076628352490421,0.4639907624568988,0.4868526529118463,0.4829054054054053
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5369127516778524,0.5046972105795635,0.5225005359233548,0.5008680555555556
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9902670326927876,0.990212168332942,0.9902609976132046,0.9998601167612152
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5460921843687375,0.5045452901588304,0.5206465086761647,0.5088280153742908
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.545682575875695
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5068646238880036
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542498433377063
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5748898678414097,0.4309516610755084,0.4620507188877031,0.7193165824759702
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4449934123847168,0.483810495615424,0.5431034482758621
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7574990536392701
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5466169617893757
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5940366972477065,0.4502126568210477,0.482460199517608,0.8415673397442731
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.448855717504852,0.4935794999201336,0.558233721296005
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5587371512481645,0.3746293708644435,0.4115007531334431,0.7741427277785657
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5786350148367952,0.3968794111716072,0.4430551591297901,0.5173132183908047
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3607928976988633,0.4000528400932849,0.71330375
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5572916666666667
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.574468085106383,0.423937919030428,0.4568714132092656,0.7102810724007976
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5498767268031151
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985671351962745
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5096211335488987
102,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
103,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
104,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
105,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
106,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
107,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
108,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
109,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
110,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
111,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
112,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
113,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
114,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
115,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
116,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
117,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
118,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
119,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
120,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
121,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
122,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
123,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
124,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
125,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
126,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
127,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
128,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
129,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
130,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
131,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.701963708675118,0.6993934057058565,0.7012658576001304,0.7553195662515158
135,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5149700598802395,0.5066659642752942,0.5138202620272471,0.4949912250620297
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5488441461595824,0.4866793128967574,0.4987126484783471,0.5456562585965641
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5429141716566867,0.4768804971798812,0.4976551363411233,0.5066346599963689
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692395833333333
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
142,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
143,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
144,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
145,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
146,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
147,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5665086099326179,0.5483241554162906,0.5543630227743247,0.5983854621527005
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104345880869583
152,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
153,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
163,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
164,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
165,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.853161995872928
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839573
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
183,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
184,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
185,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
203,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
204,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
205,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
225,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
226,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/18_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7484464330101914,0.7476987671727966,0.7486239609715819,0.8314175926542019
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5,0.4985971763742328,0.5015616338475521,0.5004437899663123
2,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
3,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5159420289855072,0.507180798740901,0.5153706444043373,0.5053423909332968
4,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8536121673003803,0.8527391439112916,0.8538061724979554,0.943139913009628
5,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5057471264367817,0.4995689655172414,0.5078775267538644,0.5063963963963964
6,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9779735682819384,0.9777031274556028,0.977969962404254,0.9980427026850104
7,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5192878338278932,0.5105608549092735,0.5196756995576096,0.5209770114942529
8,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.782483847810481,0.7791953018206701,0.7819615493297462,0.869375
9,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5122413793103449,0.5219330334832585,0.5242370451286953
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7788517406962785,0.7811050921186805,0.8646044563610805
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.5023517698355479,0.5092170438138097,0.5101064454271513
12,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7761406844106464,0.7743196173164095,0.7762274018913242,0.8670493197666521
13,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5440613026819924,0.5352188552188553,0.5447981733039204,0.5278453453453453
14,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7848751835535976,0.7836378077839554,0.7854157846180043,0.87485625756898
15,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4747774480712166,0.4716324307087242,0.4773176544024605,0.4505926724137931
16,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7423547400611621,0.7358666713805228,0.7406140387078199,0.8130580846310393
17,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5077399380804953,0.4804710023974992,0.4992644580709154,0.4878106322743
18,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7375093214019388,0.7343750859721038,0.7363187422684088,0.8327896911741777
19,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5339321357285429,0.520285654825551,0.5293294764890722,0.5348072539487221
20,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9972722313147844,0.9972386968095122,0.9972727293519916,0.9999475566207656
21,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5054945054945055,0.4994499449944994,0.5056153967045056,0.4985422455289008
22,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8700305810397554,0.869104831512794,0.8703672172313778,0.9561848037508498
23,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5015479876160991,0.4977739147230672,0.5046481189210895,0.4828562441019189
24,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7906976744186046,0.7870696027110756,0.7902181017216323,0.8756322373791966
25,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5060606060606061,0.4958337629228332,0.5045374592102995,0.4767194780987884
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.878469617404351,0.8767600328722094,0.8784042829636324,0.95933841403624
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5303030303030303,0.5221903578668112,0.5297370299005034,0.5247903075489282
28,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8738888888888889,0.8726575582227035,0.8740488923087888,0.9577
29,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5257270693512305,0.518436458248638,0.5267875218752438,0.5011744281045751
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8733333333333333,0.8718134523410912,0.8733643513127668,0.957716875
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5123042505592841,0.509947296427422,0.5147372354695935,0.5138480392156862
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9258797105066134,0.925651497976012,0.9259259698033572,0.9857370395301526
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4979959919839679,0.4967829203414241,0.4995556555243814,0.5063754499420413
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.984924623115578,0.9847127307161077,0.9848974905522312,0.9999333333333332
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.5211948472909157,0.539876394269962,0.4960060080562573
36,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5370919881305638,0.4711492032834379,0.4971938325928069,0.4918821839080459
38,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5263157894736842,0.4919556300309439,0.5128171554068934,0.5232384397609311
40,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5454545454545454,0.5071488310964196,0.523803489512996,0.5075302889095993
42,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5637982195845698,0.5235031020054827,0.5428283114566775,0.5644755747126436
44,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5739130434782609,0.52762176209238,0.5460525500515733,0.5689902369085821
46,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5572755417956656,0.4836044496618034,0.5144013816194015,0.4917426863793646
48,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9992498124531132,0.9992399296378974,0.9992497474345922,1.0
49,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5212121212121212,0.4454135466303607,0.4702655382965117,0.4615097856477167
50,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5604395604395604,0.5060361299287823,0.5244107985118929,0.5334990020741205
52,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5391498881431768,0.4958499408698699,0.5166735796348954,0.4849979575163399
54,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9994544462629568,0.999447467680778,0.9994544123863444,1.0
55,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5208791208791209,0.4667204301075268,0.4857693489306392,0.5118968418580989
56,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.499001996007984,0.4768919098805284,0.4889129275808926,0.4894377988017671
58,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5306513409961686,0.4877905183773025,0.5099305459552598,0.506966966966967
60,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5459770114942529,0.5174114021571649,0.5349556346634079,0.5360210210210209
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5906040268456376,0.5370759174896013,0.5592619101832216,0.5762663398692811
64,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9990057171265224,0.9990011847741134,0.9990057171265224,0.9999895723988348
65,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5329341317365269,0.5088235294117647,0.520987436890924,0.5199685312569342
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9907661592213626,0.9907127030544988,0.9907596530431588,0.9999451978009054
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5430861723446894,0.4949863506225448,0.5124771948851428,0.5204685498139223
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5361670395227442,0.3635780209137312,0.3859033784521763,0.547471406027948
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5568862275449101,0.379261847223695,0.4163773893803668,0.531462691384423
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333333
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5756240822320118,0.4313719258505916,0.4624933823293819,0.7214789923301002
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.544073275862069
78,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
79,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5656414103525882,0.382462016317641,0.4205613117711907,0.7567123200204322
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3641786317567567,0.4066834945741194,0.5455731593662627
82,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
83,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5863914373088684,0.4350433321224557,0.4685768857088101,0.8390536637834021
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6099071207430341,0.4766203703703704,0.5183235867446394,0.5600817867253853
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3607928976988633,0.4000528400932849,0.71458
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5599264705882353
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5733769776322968,0.4215864299756917,0.4547249414449185,0.7069331352942736
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.394532279314888,0.4295837495837496,0.5537118929284233
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5594444444444444,0.3743751531299431,0.4121829756661027,0.7538325000000001
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.555187908496732
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985783959221158
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102556280885853
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
105,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
109,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
110,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
111,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
112,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
113,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
117,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
121,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
122,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
123,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
124,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
125,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
126,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
127,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
128,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
129,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
130,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6945065871240368,0.6925614139769678,0.6942087324858918,0.7546569170250947
131,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.5027696528352128,0.5089820359281437,0.4986020616061162
132,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
133,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
134,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
135,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5456127268207805,0.4934480647545008,0.504398199084448,0.5474480680634355
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.56187624750499,0.5059965073250714,0.5245678156341245,0.532079962883021
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5486312587436182,0.5546585142343126,0.598357185218921
143,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4863044874658091,0.4999369626238443,0.5104142517235069
144,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666666
145,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
149,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
150,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
151,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
163,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531596267155661
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
179,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
189,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
190,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
191,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
197,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
203,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
207,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
208,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
209,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
210,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
211,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
214,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
215,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
219,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
220,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
221,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
222,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
223,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
224,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
225,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
226,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
231,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
235,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/19_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7002237136465325,0.6998857623857624,0.7005641682499748,0.7721320869205109
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.469061876247505,0.4679405282826024,0.4706707668058434,0.4729590704617433
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6872980362913249,0.6865154934351363,0.6875705636541766,0.7546683377311327
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4830339321357285,0.4807812349947181,0.4846039937794631,0.4710406874710023
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.747307968413496,0.7429684518642461,0.746396909690449,0.8294145833333334
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4956521739130435,0.4782540675844806,0.4901289655547695,0.4829999317266334
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9771863117870724,0.9770066162441772,0.9771979050479044,0.9985408919476016
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5153256704980843,0.5072072240153734,0.5166585497713653,0.5120945945945945
8,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7229002153625269,0.7201133917157003,0.7229804117264644,0.7876854166666666
9,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5130434782608696,0.5067401960784315,0.5136899687411197,0.5078173004710862
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8052373158756138,0.8019543652565089,0.8048060808366635,0.8811626998574986
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5252747252747253,0.5127320323655402,0.5214947356308612,0.5118577075098815
12,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7426856714178545,0.7391125974506905,0.7425711498163428,0.8229872161487907
13,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5363636363636364,0.5283556435717556,0.5358049391921098,0.5153960857409133
14,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8751835535976505,0.8735671600062905,0.8751205772239611,0.9578755577860938
15,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4807121661721068,0.477102451567141,0.4831616153683337,0.4964439655172413
16,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.711453744493392,0.7080529170655081,0.7114768793738538,0.7744460324906991
17,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5252225519287834,0.5166033134906405,0.5256056291927009,0.5073814655172414
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8655555555555555,0.8641044935365403,0.865664775277417,0.95317375
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5279642058165548,0.5258283938886628,0.5303135989372363,0.5221915849673202
20,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7768685215493726,0.7737264478531997,0.7767085085370675,0.8659860681450475
21,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4703296703296703,0.4657777171503598,0.471305088868094,0.4564043360857824
22,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9503058103975536,0.9497707426096174,0.950365262373991,0.992960048899408
23,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5294117647058824,0.5224496148159676,0.53155396467201,0.5214296948726014
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9924981245311328,0.9924006093194868,0.9924981245311328,0.9998358121143296
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4727272727272727,0.4689037700247882,0.4743659167426232,0.4670456663560112
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7728136882129277,0.7716839746174271,0.7731953482114078,0.8658322568176038
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5,0.4977420104033414,0.5027741015044661,0.5069294294294295
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7805810397553516,0.7751655282079233,0.7791671377257275,0.8705314730709729
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4334365325077399,0.4158785686756989,0.4318688571655934,0.4244849009122365
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9433333333333334,0.9427863425141104,0.9434079229905004,0.991108125
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4921700223713646,0.485203318028462,0.4936437482900556,0.4948733660130718
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8173196905415523,0.817147395535917,0.817521401767662,0.9169158623588968
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4889779559118236,0.4884520291865163,0.490292772725092,0.4773961320236715
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5652173913043478,0.5385068131554541,0.5523448235217485,0.5318153888168226
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5519287833827893,0.5207161896150622,0.5377742350462619,0.5340158045977011
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5797101449275363,0.5411602843384545,0.5577367243917597,0.5352802621697276
40,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4839564441234659,0.4969232770067879,0.5028176730716549
42,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9393487447178722,0.9386576845683718,0.9390962730941672,0.9916390500753268
43,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5299401197604791,0.4968394006109035,0.511264616738345,0.5058640792366813
44,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5329341317365269,0.5059921116504854,0.5188874375036334,0.5041877635002925
46,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.993119266055046,0.9930160662512616,0.9931134245567184,1.0
47,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.544891640866873,0.4569193288268195,0.4914315435502251,0.5015335011009752
48,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5272727272727272,0.4794742163801819,0.4985936207372001,0.4553960857409133
50,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5548961424332344,0.5109705131181796,0.531411152502413,0.5367097701149426
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5727554179566563,0.5341346153846154,0.5553137651821862,0.558961151305442
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5391498881431768,0.5000542935325544,0.5197584732163081,0.4937295751633986
56,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5302013422818792,0.4732323232323232,0.4976476171107044,0.5016339869281046
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9994544462629568,0.999447467680778,0.9994544123863444,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.4941116599642661,0.5143007649775507,0.5145775447109928
60,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5344827586206896,0.4755373998900185,0.5018101883528319,0.5082132132132132
62,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4969696969696969,0.4366284092311489,0.4589770343195,0.4810810810810811
64,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5517241379310345,0.5249155996701775,0.5417790350278132,0.5296396396396397
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5250501002004008,0.4910354622138061,0.5058015066110875,0.493520834604356
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5416355953268704,0.404419542817432,0.4236766894927597,0.5463129491937478
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5548902195608783,0.3976060173078478,0.4320119365506982,0.5413672765416658
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4255638399114959,0.457232327138716,0.7168465038131293
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4493464052287582,0.4874032699133066,0.5442887931034482
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5879204892966361,0.4359105249303301,0.4694915185311342,0.8424628812270339
81,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4458082567838665,0.4915920621953997,0.5561497326203209
82,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
83,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
84,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5712187958883994,0.4087276100763576,0.4424092564351561,0.7751595622811133
85,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.56973293768546,0.4181699112936834,0.4595853894356223,0.5289152298850575
86,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
87,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
88,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5648912228057015,0.3777685492801771,0.41642179647902,0.7560441665412453
89,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3641786317567567,0.4066834945741194,0.5412488350419385
90,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
91,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
92,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
93,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3610274806226379,0.4003124577399127,0.7167537499999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5591299019607843
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5733769776322968,0.4215864299756917,0.4547249414449185,0.7094118384599248
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5511290259460728
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985798973522279
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.510210888088992
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
105,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
106,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
107,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
108,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
109,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
113,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
114,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
115,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
119,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
120,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
121,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6930151628138206,0.6899808905771045,0.6920469402659238,0.7499448826795558
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5239520958083832,0.5146113013020435,0.522137696875497,0.5196094648296451
124,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
125,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
130,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
131,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
132,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
133,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
134,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
135,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5408898831717623,0.4864348437553241,0.4976999702300223,0.5460391005250546
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5518962075848304,0.4884005481040943,0.5085464797240444,0.5415246202569948
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
141,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
142,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
143,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
144,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692020833333334
145,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
146,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
147,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
148,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
149,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
150,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
151,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
152,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
153,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
154,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
155,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
159,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
160,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5486312587436182,0.5546585142343126,0.598356684742217
161,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4863044874658091,0.4999369626238443,0.5104223862688875
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531762108170987
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
179,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
189,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
197,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
198,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
199,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
207,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
216,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/1_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.953020134228188,0.9528942124424572,0.9530582739998276,0.9944898817510028
1,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4710578842315369,0.4687530010563719,0.4726643179596823,0.4790410102273414
2,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.994034302759135,0.994008697292521,0.9940350816326442,0.9998742480954732
3,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4770459081836327,0.4738576238576238,0.478435673146252,0.4765820103685474
4,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8052373158756138,0.8017239368031239,0.8046757511877979,0.8814731405506675
5,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5252747252747253,0.5120158887785501,0.5210318975959493,0.519890032481509
6,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.715721464465183,0.7095532950022114,0.7138983601904131,0.7847218750000001
7,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.4975610612015721,0.5104486569180317,0.5258585375844882
8,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8542713567839196,0.8534545169988283,0.8545776717033289,0.9407385416666668
9,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5014492753623189,0.4949959150326797,0.5021111584730511,0.522666757697822
10,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7214828897338403,0.7200216544587839,0.7219251056723442,0.7923098031457658
11,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5210727969348659,0.5187840169919022,0.5237430402016567,0.4987462462462463
12,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7782672540381792,0.7767576662143827,0.7787524786958281,0.8626095115484906
13,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4688427299703264,0.4661350703140902,0.4714375704742193,0.4616020114942529
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7891972993248312,0.7855432199348109,0.7887142888307481,0.8733290462052076
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5242424242424243,0.5143920293183117,0.5227753441473436,0.5184342963653308
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7738888888888888,0.7705542058641784,0.7736276464399484,0.868208125
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4809843400447427,0.4717819159773441,0.4816082332018546,0.4728860294117648
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8671071953010279,0.8660144626246322,0.8673292954385068,0.953030319560972
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4688427299703264,0.4683746221434929,0.4705747289296103,0.4626795977011494
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7691131498470948,0.7658676061614037,0.7690288500111029,0.8458839444574747
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4984520123839009,0.4885243978730059,0.4997756943186869,0.4855103806228373
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.768139661756683,0.7667397764786024,0.7687607376194935,0.856584838920462
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5186813186813187,0.5127979464613128,0.5187989861257187,0.5079638398622471
24,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.6653992395437263,0.6551921284462956,0.6607750234664372,0.72071869618371
25,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4961685823754789,0.4837377737164516,0.4957081820547742,0.4765315315315315
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8822205551387847,0.8785414363358318,0.8809360352118917,0.9500754808196624
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5303030303030303,0.5197138001295787,0.528358069658927,0.5126001863932899
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7194189602446484,0.7075973308074885,0.7143397050111918,0.7974595525609407
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4984520123839009,0.459218685407193,0.482217532255608,0.4305599245045612
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8694444444444445,0.8684436007141989,0.8697185608801168,0.953348125
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.5368999307636717,0.543324633314223,0.535906862745098
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8437733965560269,0.8435685534365275,0.8439457473186404,0.934303799368899
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5110220440881763,0.5100697336600715,0.5124937965679747,0.5235698452402741
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5391304347826087,0.5143039285998885,0.527990335854465,0.5330272410732573
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5341246290801187,0.4739244131128632,0.4987438003976089,0.4880387931034483
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5159420289855072,0.4734557351879438,0.4920976804256502,0.4951525909742609
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5393939393939394,0.5074820313420526,0.5226781780334273,0.4980242311276793
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5077399380804953,0.470180433907957,0.4924540933591135,0.4765059767222397
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5212121212121212,0.4661287680209699,0.4869149390364987,0.4649021435228332
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.998531571218796,0.9985135418303734,0.9985313308269502,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5519287833827893,0.4763903894633946,0.5041271434806723,0.5186063218390804
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5274725274725275,0.5024692174284537,0.5149708724504906,0.4979454467185848
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,0.9999976308426384
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5696594427244582,0.4701105878742815,0.506374813569703,0.4796712802768166
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9977628635346756,0.9977524376526006,0.997762749382682,0.9999833654933794
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5489021956087824,0.5219304171592637,0.5346230187825666,0.5310874871401772
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4496380122302664,0.4772082223455644,0.4671771771771772
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.999254287844892,0.9992508125508668,0.9992542497942274,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5159680638722555,0.4930604453206904,0.505105765873626,0.5082121316038972
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5637583892617449,0.5163116159570277,0.5376626639441504,0.549468954248366
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5098901098901099,0.4648498689352904,0.4822517802132889,0.4854713732242789
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9911111111111112,0.9909812409812412,0.991101491101491,0.9999925
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5570469798657718,0.4654918349598995,0.4966700734954127,0.5460171568627451
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5172413793103449,0.4842625264643613,0.503750030418806,0.4530630630630631
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5410821643286573,0.5226715455916323,0.5331918991556466,0.5258881906737437
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4560471645366222
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5049321203074254
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5741556534508077,0.4282695230513136,0.4596520045907396,0.719864276596441
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.542492816091954
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5641410352588146,0.3788837160810166,0.4173093413500379,0.7562699248840423
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3641786317567567,0.4066834945741194,0.5416216216216216
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633930745805133
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5848623853211009,0.4292363636363637,0.463414845704754,0.8428751146079875
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5913312693498453,0.4372822299651567,0.4837704016137905,0.5573686693928909
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7162212499999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5473651960784314
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5728314238952537,0.4177465635526231,0.4513537478763432,0.7103630528556927
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4005270092226614,0.4352314352314353,0.5480569796110045
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3717178183197601,0.4097637948770635,0.75417875
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5727069351230425,0.3996371537666393,0.4450679713726951,0.5564338235294118
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5986246900172414
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102922335427978
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
105,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
109,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
110,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
111,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
112,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
113,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
119,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
123,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5399201596806387,0.5295166138217137,0.5373367288297647,0.5425372682710345
126,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
127,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
128,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
130,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
131,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
135,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5510812826249067,0.48437425482871,0.4968674162197046,0.5439098836776263
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5479041916167665,0.4804683163115226,0.5013902499242299,0.4951243620519234
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692083333333334
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
145,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
146,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983294087618456
147,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102434262705143
148,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
149,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
150,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
151,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531596267155661
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
189,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
190,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
191,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
217,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
218,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
219,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
223,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
224,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
225,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
226,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
227,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
233,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
237,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/20_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7894606015411385,0.7888175233781699,0.7896025422167486,0.8831216116503119
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.5073313079629037,0.510518920585436,0.5159199564278942
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7912005965697241,0.7903976349118451,0.7912715409732314,0.8827736525304809
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.499001996007984,0.4943606074862181,0.4997755607616116,0.5102354104048574
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.9277739583333334
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5072463768115942,0.4979283659772633,0.5064533546129277,0.4969106301631734
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7442965779467681,0.7436459083517906,0.7448613100480691,0.8326893991537994
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4827586206896552,0.4821428571428571,0.4848111658456486,0.479512012012012
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9772393538913364,0.976971095239264,0.977241178780126,0.9978725029184896
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5103857566765578,0.5018946010588267,0.5109646991050396,0.5147988505747126
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6322967812329514,0.5709734550152104,0.5891138329006893,0.6659863092640326
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.446094792085321,0.4717479409006135,0.494090713419168
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7760229720028715,0.774539342629482,0.7764168559073111,0.8697250000000001
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5217391304347826,0.5114782235571765,0.5203026034719177,0.4990271045265242
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7891972993248312,0.7855432199348109,0.7887142888307481,0.8733290462052076
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5242424242424243,0.5143920293183117,0.5227753441473436,0.5131966449207829
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8810572687224669,0.8792637762874502,0.8808627936391518,0.9589622178338808
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5548961424332344,0.5494652406417113,0.5563639537282407,0.5476652298850575
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7594444444444445,0.7578732360456357,0.7600404200439926,0.8464168750000002
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5078299776286354,0.5013386880856759,0.5093573398740374,0.5209763071895426
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8776758409785933,0.8766375236963473,0.8779354202991548,0.9597432781082752
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5077399380804953,0.5065290709405899,0.5103887099490388,0.5274064171122995
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8688212927756654,0.8680773456263409,0.8690096338261272,0.9527373888119552
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4904214559386973,0.4895147058823529,0.4927295469912102,0.5028228228228228
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4939393939393939,0.4910182405910875,0.4956920859483778,0.4919850885368126
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6928532460447354,0.6886089195445028,0.6926747463321087,0.7720527423667757
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5164835164835165,0.5051022426136138,0.513514488517455,0.4823112746057214
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8837920489296636,0.8824453190040111,0.8838882439243531,0.9655536365380925
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5046439628482973,0.4987585350713843,0.5073344441177433,0.4980339729474677
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6894444444444444,0.653878422646024,0.6662063331480762,0.7477649999999999
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5458612975391499,0.4669349390512556,0.4958440122183332,0.4827614379084967
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.724731719490891,0.7246048624766204,0.7249987092534838,0.8065951568869348
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5110220440881763,0.5098882962664788,0.5125337078504397,0.5065523763040692
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9992821249102656,0.9992743707002036,0.9992820710615846,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5710144927536231,0.5373994346597086,0.5529418808751744,0.5497371475387451
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4939393939393939,0.4369348659003831,0.458650876581911,0.4624603914259086
38,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.56973293768546,0.5366885056272459,0.5539450423687577,0.5280172413793104
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5478260869565217,0.5123939986953685,0.5287765771386974,0.5355704239776063
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.4965533895328416,0.5248553417262862,0.5557958477508651
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5,0.4460326988228831,0.4669908740372974,0.490605778191985
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5400593471810089,0.499439402796278,0.5193262505679692,0.5291127873563218
48,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5069860279441117,0.4820155629319257,0.4947277996654023,0.4970830895850564
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5232198142414861,0.464448751076658,0.4924611269776507,0.5001572821642025
52,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5604395604395604,0.5027322404371585,0.5217198102444004,0.5149199702578954
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5229885057471264,0.4510206408940586,0.4807216644842135,0.4703753753753754
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5212527964205816,0.4732024848004229,0.4956259635564969,0.4844771241830065
58,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9997514292816306,0.9997502877773532,0.9997514250849238,1.0
59,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5199600798403193,0.4949443294647769,0.5075082937789508,0.50637645492506
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5516483516483517,0.5054980181562461,0.5224308743296086,0.543086917387391
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5325670498084292,0.4880048880885002,0.5105753336349578,0.5207882882882883
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5078299776286354,0.4742301112061591,0.4929627800965662,0.4903186274509803
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5180360721442886,0.4849350050161213,0.4995884418475629,0.5036585117849226
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4480976083055347
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5154902870514191
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542503398901427
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5719530102790015,0.4270204117565137,0.4583343162548031,0.7205843525317215
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4449934123847168,0.483810495615424,0.5468390804597701
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5663915978994749,0.3870767066969598,0.4246308656034505,0.75619467210311
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5454986020503262
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
85,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5886850152905199,0.4387824111882401,0.4720448233411129,0.8392503038444316
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4458082567838665,0.4915920621953997,0.5585089650833596
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779607
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803593833531537
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.71706625
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.546936274509804
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5711947626841244,0.4048819295741137,0.4400667910679756,0.7100278974665629
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3868742661970328,0.422973237670644,0.5430673502132821
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985771447303556
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102759644520367
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
119,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
120,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
121,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5119760479041916,0.5021171134096043,0.5099483237882836,0.4942730922074516
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.538652746706438,0.4913353770692826,0.5017860756607,0.5519483227948354
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5219560878243513,0.4657510916884745,0.4851201980491459,0.4849131583725011
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983636914160738
149,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104467899050291
150,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
151,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
155,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
156,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
157,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098656450860122
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5855221767851526
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531762108170986
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
207,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/21_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6611981108625404,0.6564286024438946,0.6591554732908418,0.7154029572676904
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5419161676646707,0.5306858616358106,0.538800663411503,0.5301333387126056
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7862291822023366,0.7855097010335865,0.786346522478785,0.8800090968406354
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5,0.4970297823309871,0.5013500989404605,0.5024953099469469
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5333333333333333,0.5248868778280543,0.5327824775395108,0.5248685737693726
6,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7666916729182296,0.7640894582507487,0.766896132642103,0.8604836245387917
7,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5272727272727272,0.5243199290360733,0.5288626955540023,0.5219757688723207
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7000950570342205,0.6990998770447681,0.7007283533911447,0.7609018299703803
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.475095785440613,0.4713396513742479,0.4779982526737135,0.4610660660660661
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8646297738545039
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5208791208791209,0.5137745098039216,0.5203624218918337,0.515458067545885
12,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
13,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5192878338278932,0.5105608549092735,0.5196756995576096,0.5105962643678161
14,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7372577171572147,0.7270803088505466,0.7324906039726786,0.8257906250000001
15,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.472463768115942,0.4587068965517241,0.4694622688655672,0.4584044514234996
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8744493392070485,0.8734169785017243,0.8746591686186997,0.958846569274578
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4421364985163205,0.4399618131673856,0.4448289660911921,0.4443426724137931
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8294444444444444,0.828670234848276,0.8299499201311993,0.92493875
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4675615212527964,0.4621101808033006,0.4697420574325947,0.4599162581699346
20,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.875,0.8739407521535121,0.8752246889371338,0.95850375
21,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4742729306487696,0.4718941827669939,0.4768895533187227,0.4634599673202614
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9809056192034916,0.9806801909846914,0.9809135888879946,0.9988800023147422
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4945054945054945,0.4885741652983032,0.4947475895751757,0.4925546902516339
24,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.6383792048929664,0.6044662521776656,0.6177480874447547,0.6817759677415534
25,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5167930889169827,0.5397054583361057,0.5443732305756528
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8792198049512379,0.8752427706518549,0.8777660151023038,0.9479490196614992
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5515151515151515,0.5351050868108438,0.545692225329752,0.5293196644920783
28,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7100760456273765,0.7052945217809814,0.7088271401451091,0.7766725954801837
29,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5076628352490421,0.4929222907209246,0.5058409701950052,0.4745720720720721
30,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8730886850152905,0.872312197875869,0.8734540907279595,0.9582270173967224
31,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5232198142414861,0.5218954248366013,0.5258685930512557,0.5371775715633846
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.763414025455453,0.7630218821820796,0.763664227298587,0.8526775503667243
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5128946675577698,0.5179339378272514,0.5094035344599679
34,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.999265785609398,0.9992568921615216,0.9992657259218284,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5727002967359051,0.5045332026464102,0.5301640300240603,0.5154813218390805
36,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.951902368987796,0.9508482315190436,0.9515871612152768,0.99704375
37,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5710144927536231,0.4961316807452436,0.5203419131990806,0.5188434491704785
38,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9899497487437184,0.9898237550771644,0.9899399943953402,0.9999479166666666
39,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5217391304347826,0.4583781315115936,0.4814673090852981,0.5071345668054892
40,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.86452895848869,0.8596240802482868,0.8613916626992832,0.9717734767509184
41,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5419161676646707,0.4761628694991565,0.4969075720189806,0.4976781715853388
42,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5099800399201597,0.4894349643992391,0.5008829666795531,0.4909123918261957
44,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5363636363636364,0.4795864727527598,0.5004221291237237,0.4977819198508853
46,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9954128440366972,0.9953466530054644,0.9954102982278036,0.9999976308426384
47,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.544891640866873,0.460105747910626,0.4938876271353807,0.5110097514941806
48,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5212121212121212,0.4769471530034911,0.495390889757087,0.4749860205032619
50,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5192878338278932,0.4607893489254109,0.4855589776679033,0.4836206896551724
52,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5032967032967033,0.4505300730987902,0.4696158755108013,0.499589089343717
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5153256704980843,0.4615243477303585,0.4869577003114652,0.4816366366366366
56,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,1.0
57,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5479876160990712,0.4622069154274245,0.4961202156929592,0.4843897452028939
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5279642058165548,0.4798111552949871,0.5021173478160075,0.5001531862745098
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.505971769815418,0.5239837252866569,0.5258873713458302
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5503355704697986,0.5014288964480131,0.5234368997578166,0.5058517156862745
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5325670498084292,0.4785556374355195,0.5036323646086561,0.4587987987987988
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.999500873471425,0.9994986138368066,0.9995008566711676,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5240480961923848,0.483066770042408,0.4994009640950678,0.4950521627722531
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4592037483750322
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5111935932866681
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542505881663609
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830981
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5741556534508077,0.4316507424887763,0.4625755618764312,0.7197093511679414
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5934718100890207,0.4632323020938695,0.5001073435141834,0.5445761494252874
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5663915978994749,0.3842434530203059,0.4221805149192777,0.7530021298817391
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3641786317567567,0.4066834945741194,0.5398322460391426
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.8040029918681391
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5902140672782875,0.4444469097375202,0.4770813479929159,0.8379520056101645
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4506802721088435,0.4955245255997135,0.5626376218936773
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803593833531536
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.71740375
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5513684640522876
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5695581014729951,0.4030880796082323,0.438342578040336,0.708377438014337
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3868742661970328,0.422973237670644,0.5477634719993738
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5986126785763439
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102596953612755
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4960079840319361,0.4849220527384607,0.4933684765811086,0.4692312347447199
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5543127019637086,0.4834562157894175,0.4963435364291712,0.5399126365643339
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5359281437125748,0.4675834139886622,0.4889054466601892,0.4852117079862021
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692145833333334
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5660094834040429,0.5476147952517613,0.5536932379951514,0.5983519302135283
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102596953612755
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
155,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
158,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
159,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
160,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
161,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531596267155661
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5672381251966027
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
193,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
194,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
197,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
198,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
213,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
219,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
225,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
226,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
229,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
233,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
234,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
235,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
236,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/22_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6947551578424062,0.6935238205840577,0.6948324182194006,0.767708425402431
1,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5179640718562875,0.5152482173603411,0.519303893407621,0.5147882920137979
2,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.668158090976883,0.6672340088050592,0.6684152647888528,0.7302328681961144
3,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.498003992015968,0.4957494384776617,0.4995182443924425,0.4914247675145744
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8449389806173726,0.8437205243803627,0.8451371035827402,0.9379614583333332
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5072463768115942,0.4979283659772633,0.5064533546129277,0.5006998020072371
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.845532319391635,0.8442757444327668,0.8455921562944383,0.9364934729871284
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4961685823754789,0.4849618277653768,0.4963141246431425,0.4926201201201202
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8046917621385706,0.8014279212652178,0.8042751016015469,0.8810391263776937
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5296703296703297,0.5172437728066,0.5259253399305756,0.5156635228740265
10,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.6374730796841349,0.5787758323258778,0.5949175753493985,0.67190625
11,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.4470256451874695,0.4755930831857241,0.5189287908786782
12,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9827456864216054,0.9824998216247842,0.9827347936774424,0.9991767801843464
13,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5393939393939394,0.5310571781160016,0.538636052005036,0.5352096924510719
14,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.8582966226138032,0.8564373171441695,0.8582126539796908,0.9465758207229128
15,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.516320474777448,0.5063047678964634,0.5161118142174276,0.5028196839080459
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8655555555555555,0.8642873966733587,0.8657450505609412,0.950258125
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4720357941834452,0.4620170535677859,0.4723642774823193,0.4692708333333333
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5133531157270029,0.5036997126436782,0.5133531157270029,0.5036997126436782
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8883792048929664,0.887047968297155,0.8884542041378007,0.9665486826300492
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4984520123839009,0.4799021946564885,0.4954110586580956,0.4699787669078327
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.9415399239543726,0.9412209210021552,0.9416284215475684,0.990935388088099
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5,0.4900263891748235,0.5006831240291216,0.5021921921921922
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.983495873968492,0.9833037279952632,0.983506623393568,0.9992144065748128
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.4981818181818183,0.5083195592286502,0.5132339235787511
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7719585379159847,0.7698121710289134,0.7722980761806062,0.8618966901596932
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5384615384615384,0.5384057971014493,0.5378372352285397,0.5404062145344969
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4520123839009288,0.4472440031325837,0.4553502504387703,0.4485294117647059
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.655,0.6252704117499752,0.6369980599748372,0.721004375
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5145413870246085,0.4529380911290458,0.4788114754051821,0.4780228758169935
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9635637634140256,0.9634443682949496,0.9635835757045272,0.9960068214974764
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5260521042084169,0.5236411450276146,0.5274443482424013,0.5277428670205194
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5797101449275363,0.555826859045505,0.5686641252070969,0.5360312692018844
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5103857566765578,0.4651565430673784,0.4868481046962706,0.5116020114942529
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5303030303030303,0.501748507193719,0.5162064935781804,0.514650512581547
40,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4767801857585139,0.4305846763678089,0.4561930565735258,0.4390335011009751
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.4850873095538615,0.5022983489774056,0.481304753028891
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5400593471810089,0.511114230895222,0.5277047243760998,0.4835668103448276
46,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5217391304347826,0.486815415821501,0.50350119058118,0.5385573837645934
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5604395604395604,0.5180084745762712,0.5340379959024026,0.5441239776151529
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5634674922600619,0.479085886833888,0.5121894397318486,0.5039123938345391
52,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5325670498084292,0.4880048880885002,0.5105753336349578,0.4841516516516516
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5525727069351231,0.4839528977141538,0.5104746644682707,0.5290543300653595
56,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5252747252747253,0.4716129032258064,0.490487061325771,0.4889934645638477
58,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.996768580661198,0.9967530760226222,0.9967681902566298,0.9999468688893016
59,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.490099925980755,0.5031825689849021,0.5103463578964356
60,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.500998003992016,0.4802926128937225,0.4918876319087669,0.483208601456438
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5257270693512305,0.4509108607982199,0.4794770495184602,0.4955575980392157
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5440613026819924,0.5076252377932784,0.5276394142814452,0.5335135135135134
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5390781563126252,0.5082184971890854,0.5220436244764313,0.5234335916051492
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3484572543852016,0.3718585248399768,0.4540793272310349
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5568862275449101,0.359751780194224,0.3994623163511967,0.5248381175236521
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716645865678187
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.577826725403818,0.4371023005384238,0.4676855823006534,0.7198009971960679
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4595433410635376,0.4962244769992441,0.5444683908045977
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5663915978994749,0.3828110480951008,0.4209412585771647,0.7557294730937103
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3641786317567567,0.4066834945741194,0.5441565703634669
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5948012232415902,0.4563949111713339,0.4878508911873012,0.8323039344596307
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6068111455108359,0.4746622270602548,0.5162646643502525,0.5622837370242215
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.8040029918681391
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.71735875
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3870689840839094,0.434610410569541,0.5431576797385621
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.574468085106383,0.4140909299535121,0.4483738463313416,0.7098880484552712
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5626373626373626,0.4053615640741057,0.4396396227353283,0.547959143740461
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985496185116324
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103573099058426
102,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
103,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
107,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
119,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
120,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
121,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4950099800399201,0.4834335876369326,0.4920772939644967,0.4847961591995642
122,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
123,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
129,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
130,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
131,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5458612975391499,0.4840955536533826,0.4961203500564308,0.5459184382830011
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5099800399201597,0.4330979220895946,0.4564334158484652,0.4751497791136304
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692020833333334
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983689464214664
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104345880869583
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098656450860122
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5855221767851526
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531856874465459
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
189,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
190,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
191,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/23_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6733780760626398,0.6721016767145149,0.6734797811899804,0.7307136550926914
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4800399201596806,0.4766197166153855,0.481348886948238,0.4662013596110786
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7867263236390754,0.7861380242190711,0.7868936125736737,0.879876765616326
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4860279441117764,0.4823024963407134,0.4872113216390553,0.4854900853287072
4,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9926578560939796,0.9925701255768792,0.9926578560939796,0.999831982281768
5,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5192878338278932,0.5113319011815253,0.5200279205856948,0.5078484195402299
6,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.9277739583333334
7,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.5053594592749369,0.5130434782608696,0.5042841537516216
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8512357414448669,0.849920020638071,0.8512424202306882,0.9407650448581142
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5019157088122606,0.4911288750243712,0.5021995728593103,0.4907882882882882
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8650957362929885
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5164835164835165,0.5087743404522613,0.5156720242697002,0.5167788517982234
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9784637473079684,0.9782278433530058,0.9784604934603136,0.9985020833333332
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.544521050315388,0.5537358649412274,0.5358947224687649
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9452363090772692,0.9446077217549702,0.9452761491188236,0.9910392181008024
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.5576448401142635,0.5620318334354444,0.5510531220876048
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8638888888888889,0.8620646944732983,0.8638272011550283,0.95071
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5078299776286354,0.4943438914027149,0.5059825685565915,0.4990093954248366
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6600587371512482,0.6277948322643211,0.6397027073846832,0.6861341741492739
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5103857566765578,0.4495916852264291,0.4751034830671082,0.4622665229885058
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7714067278287462,0.7698666894195944,0.7720256217688726,0.8654223852202487
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4953560371517028,0.4897017630581644,0.4981831741984719,0.4918999685435671
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4846743295019157,0.4788891816565785,0.4870935731463294,0.4796396396396395
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7686852154937261,0.7666544167981726,0.7690890000296843,0.8576752995300592
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5406593406593406,0.5386537295330502,0.5420632684477439,0.5517845262787149
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8964741185296324,0.8928546466114964,0.8950854231814497,0.9591822075061228
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5181818181818182,0.5033648522020615,0.5137627230650487,0.4900093196644921
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8707951070336392,0.8698915763135946,0.8711349672127385,0.9570649457107592
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5232198142414861,0.5129063846455151,0.5240975529305049,0.5080803711859074
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7716666666666666,0.7682359144108201,0.7713690214937848,0.855414375
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4732598169122074,0.4855498675783701,0.4611825980392156
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9802845021212876,0.9802135194480416,0.9802924876720278,0.9990658602318708
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5070140280561122,0.5002625825913849,0.5067812195918113,0.4975738718402375
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5449275362318841,0.5084355062665057,0.5251286689102426,0.4813955076124804
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9984996249062266,0.9984795948627871,0.9984993630755936,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.4840493274935545,0.5050853328739826,0.5158247903075489
38,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.5296510764662212,0.551452067348256,0.5150502873563219
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5855072463768116,0.5458060596017345,0.5625428344186788,0.5634600942172459
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5108359133126935,0.4706455895776285,0.4936759998078343,0.4830725070776974
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.4659818476043058,0.4850083896731331,0.4571854613233923
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5370919881305638,0.4989325200152497,0.5182174125036342,0.4905172413793103
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5055687516495118,0.52925504576961,0.4965004718464926
50,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.9994544462629568,0.999447467680778,0.9994544123863444,1.0
51,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5802197802197803,0.5465408115878507,0.5603926454606604,0.5362579736234493
52,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9731543624161074,0.9729412819765486,0.9731030321141408,0.998273983730956
53,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5109780439121756,0.4796118233618234,0.4938923790595447,0.4908922195549997
54,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5179640718562875,0.4893984712529079,0.5028978268123109,0.5070703810542029
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5346756152125279,0.4832599706549286,0.5062329182232177,0.5252246732026143
58,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5517241379310345,0.484911866408029,0.5126318514016164,0.4972597597597598
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5274725274725275,0.4868627420124737,0.5030432034067139,0.4935819668923414
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5503355704697986,0.5029624097585262,0.5245892874745419,0.4907066993464052
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5057471264367817,0.4674396165830974,0.4887823720730071,0.4819744744744745
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5200400801603207,0.496680806798213,0.508849358503125,0.5077074817481138
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5491840153812082
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5111250075646017
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425791
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5726872246696035,0.4251514202172097,0.456796781172216,0.7195937026086388
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4359158297465327,0.4763015722319904,0.5415229885057471
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5671417854463616,0.3874339461853051,0.4250182726789609,0.7562334386872267
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.546430568499534
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5863914373088684,0.4374685496468419,0.4706608723055402,0.8360922170811506
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5882352941176471,0.4355298600617567,0.4818868668287235,0.5619298521547657
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.8040029918681391
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803593833531536
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7167412500000001
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5543300653594772
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5728314238952537,0.4159496115592607,0.4498030552738697,0.7111093161142229
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5538461538461539,0.3896411130715196,0.4251261006965465,0.5450632019723711
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985738916317793
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102393589978239
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
107,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
108,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
109,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
110,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
111,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.680089485458613,0.6787683184570756,0.680156055888923,0.7406710211004993
115,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4960079840319361,0.4930140520501966,0.4973688622054541,0.4971900026223952
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
119,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
120,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
121,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
122,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
123,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5428784489187174,0.4926339204430078,0.503389265796023,0.5491932016012823
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5409181636726547,0.4803841991341991,0.5002081875210618,0.5110927319306882
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6691958333333333
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983664440379461
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.510430520814268
152,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
153,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
154,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
155,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531762108170986
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
197,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
198,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
199,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
200,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
205,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
209,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
217,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/24_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6974894357444693,0.6970569736270162,0.6978280080601069,0.7704659052200572
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4820359281437126,0.4806905911006858,0.4836450567638035,0.480753636051883
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5079840319361277,0.5014165621193021,0.5078127066365584,0.5014201278921995
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.9281885416666668
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.518840579710145,0.509741816189563,0.5180662168573295,0.5068956100225301
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.6611216730038023,0.6568407245783057,0.6604476513368092,0.7347217575300641
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5229885057471264,0.509995890808606,0.5219185256933659,0.5146846846846848
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7801418439716312,0.7784960681274692,0.7806314102037554,0.863895566545223
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5142857142857142,0.507346564825657,0.5139002059823778,0.5063397644112236
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9772393538913364,0.9769784282496528,0.9772447523528884,0.9979401464154402
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5252225519287834,0.5166033134906405,0.5256056291927009,0.5265625
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9289303661162958,0.9282259596493192,0.9289558880897368,0.986040625
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5072463768115942,0.4902482269503546,0.5018501387604071,0.5078002321294464
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7801950487621906,0.7751330108026477,0.7789548494621027,0.8649611650042643
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5484848484848485,0.5290726072923351,0.5406620050192087,0.5315750232991612
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7415565345080763,0.7394661333797061,0.742002029830516,0.8027221052401892
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5103857566765578,0.5018946010588267,0.5109646991050396,0.4964080459770115
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7772222222222223,0.7744656213178419,0.7772360744880734,0.8646775
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5346756152125279,0.5188772975658221,0.5311648779577045,0.5372242647058824
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7882262996941896,0.786398368610731,0.7886643988794814,0.8823571220424031
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.479876160990712,0.4780701754385965,0.4829178208679593,0.4927846807172067
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9227306826706676,0.9219179102737556,0.9228203266850332,0.982792197426811
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5060606060606061,0.5036495003275785,0.5078427276893657,0.4884622553588071
24,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7666349809885932,0.763983672245948,0.7663377490667719,0.8509325801825686
25,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5019157088122606,0.4917006232023011,0.5024678756019881,0.5003378378378378
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7577741407528642,0.7529169601437835,0.7567913649097816,0.8340836152416133
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4769230769230769,0.4691666666666667,0.4763589743589744,0.4590165538292959
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8855555555555555,0.8845975729388156,0.8857658444226448,0.96498
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5503355704697986,0.5409247214032792,0.5501885259531342,0.5408088235294117
30,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7507645259938838,0.7465839395236057,0.7503166060149253,0.8165206081153115
31,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4953560371517028,0.4897017630581644,0.4981831741984719,0.4869849009122365
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8510107312203644,0.8505267880379141,0.8510935109752571,0.9413122248942118
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5,0.4952315793207953,0.5007373846411142,0.5042462326886706
34,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5478260869565217,0.5186046511627906,0.5333872598584428,0.5477230832252339
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5212121212121212,0.4769471530034911,0.495390889757087,0.4851630941286113
38,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5159420289855072,0.4822566296133212,0.4987165406701848,0.4658803850617873
40,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5325077399380805,0.4736631953812119,0.501450896977511,0.5247326203208557
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5393939393939394,0.4841416759224978,0.5046054772082169,0.5441006523765145
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5281899109792285,0.4806087335821257,0.5025333937553006,0.5234015804597701
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5076923076923077,0.4520430107526881,0.471616211745244,0.4864008139944429
48,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.5356629826155787,0.55603233534924,0.5269935344827585
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5232198142414861,0.4453884577646954,0.478193409668136,0.4895014155394778
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5159680638722555,0.4835616889637971,0.4980219040623921,0.5022028120146047
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4587154097960677,0.4839715432932742,0.473003003003003
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9997514292816306,0.9997502877773532,0.9997514250849238,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5259481037924152,0.5003018451927872,0.5129555058234406,0.5027333427470599
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5525727069351231,0.4966442953020135,0.5202918787442007,0.5367647058823529
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9994544462629568,0.999447467680778,0.9994544123863444,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5296703296703297,0.4714586590237971,0.4911195544077252,0.5036786287324384
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.5287502745442565,0.5485121543874751,0.5240093954248366
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5114942528735632,0.4753562067674359,0.495931152725669,0.4956681681681682
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5571142284569138,0.5143969317075964,0.5305602331803111,0.5269700852093628
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5334327616206811,0.347868374128708,0.3713017147672564,0.4631940437542145
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5548902195608783,0.3568677792041078,0.3967571916500759,0.5174066528150404
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542498433377063
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5748898678414097,0.4298226777289735,0.4610744159191344,0.7207414600085099
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5905044510385756,0.4572128851540616,0.4947260803431164,0.5442887931034484
78,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
79,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5626406601650412,0.3767456221604693,0.4153035215268022,0.7505917605046042
83,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3654771850260572,0.4081283053714132,0.5428890959925443
84,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099390889642282
85,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5948012232415902,0.4563949111713339,0.4878508911873012,0.8406196767995526
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4600051440329218,0.5030322720381201,0.565547341931425
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7160012499999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5454248366013073
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5733769776322968,0.4189359445838927,0.4524390258271973,0.7105463032842818
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5626373626373626,0.4053615640741057,0.4396396227353283,0.5485657261378312
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.598571639486611
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102881662701075
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
107,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
119,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
120,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
121,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4880239520958084,0.4764469043178724,0.4851491147281331,0.4826276400459928
124,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.540641312453393,0.4606866182163851,0.4746748184347383,0.5370956945924446
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5229540918163673,0.4247521042315231,0.4513188255105148,0.4818711798761422
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666668
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983676952297063
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104427226323389
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098656450860122
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5855221767851526
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531809491318223
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675920100660585
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
207,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/25_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7857320407655978,0.7851742208024233,0.78591163158301,0.8796436342474202
1,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.501996007984032,0.4991901872936028,0.5033802128579768,0.4981643233211628
2,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6947551578424062,0.692799323047718,0.6944505106781246,0.7591245234337991
3,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4580838323353293,0.4515942075730529,0.4582624458608965,0.4511003973937425
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.7530509691313712,0.751529632348976,0.7535255145497329,0.83953125
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5159420289855072,0.5131771286618391,0.5177498484279056,0.5429780842493344
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8645437262357415,0.863578256516286,0.8646582734905921,0.9472606055412376
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.5011972614751611,0.5119061325294993,0.4947972972972972
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8046917621385706,0.8014279212652178,0.8042751016015469,0.880474305155365
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5296703296703297,0.5172437728066,0.5259253399305756,0.5113587445701092
10,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8621679827709978,0.8603946132164109,0.8620098479062576,0.9493302083333331
11,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5217391304347826,0.5097279280675916,0.5192924040266511,0.4958353246398579
12,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7143906020558003,0.7112071056554717,0.7145019131187489,0.7965720021384073
13,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5103857566765578,0.5074539608301666,0.5127537456294122,0.5107040229885058
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7891972993248312,0.7855432199348109,0.7887142888307481,0.8733290462052076
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5212121212121212,0.5125462772521596,0.520424317215761,0.5193662628145387
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9644444444444444,0.9639151555093914,0.9644007416883392,0.996469375
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4899328859060403,0.4802537636163355,0.4902502341778338,0.4882250816993464
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8803230543318649,0.878951090473981,0.8803514397909937,0.961218455764426
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5341246290801187,0.5244775985260415,0.5339236492769087,0.4892959770114943
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9648318042813456,0.9644242412775298,0.9648609159244754,0.9965043083126623
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5046439628482973,0.4965318369573688,0.5066225301387675,0.5119141239383453
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.779050736497545,0.7753263807531823,0.7785615202768872,0.86411498482156
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4769230769230769,0.4697281309985506,0.4766515695296985,0.4522756623488436
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8799699924981246,0.8763198426394998,0.8787267100135275,0.9490071193691536
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5181818181818182,0.5063923461180255,0.5156389908739414,0.4944641192917055
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.9828897338403042,0.9827490550516136,0.9828956571577226,0.999131190269331
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5268199233716475,0.5173812955026108,0.5274664047325404,0.5146921921921922
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9861111111111112,0.985952947368191,0.9861185638529238,0.999435625
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5033557046979866,0.4945499368403895,0.5039527059086711,0.4974060457516339
30,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7255351681957186,0.7236860919787104,0.7262782548997501,0.7906304564655489
31,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4829721362229102,0.4731964099108337,0.4845273654089223,0.449453444479396
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.919640628899426,0.9193632777911938,0.9196783958588448,0.9830673716715173
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5270541082164328,0.5198793215916504,0.5264660109521064,0.5131698289711835
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9978463747307968,0.9978224542019756,0.9978458832130812,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.4612181155648099,0.4820451304800489,0.4890079879838874
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5133531157270029,0.4713422099785735,0.4921265528225333,0.4700790229885057
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9978463747307968,0.9978224542019756,0.9978458832130812,0.9999958333333332
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.553623188405797,0.493343759536161,0.5151254019008195,0.5239980883457362
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5151515151515151,0.4848780487804879,0.5000147819660016,0.5151537744641193
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.56656346749226,0.5216232227488151,0.5447742579196807,0.5399496697074551
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9902475618904726,0.9901013626406268,0.9902376347809152,0.999888261022252
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5393939393939394,0.471866576819407,0.4947572082006043,0.4877166821994407
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5281899109792285,0.4826347652289777,0.5040456837315955,0.504058908045977
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5538461538461539,0.5282421382202268,0.5405610513987389,0.5022893593707196
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5210727969348659,0.4894046575685489,0.508405541188339,0.4798198198198198
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.839423315933383,0.831975312792556,0.834358322061935,0.96436565922798
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.468137006399437,0.492284761488349,0.5126298589958243
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9982600049714144,0.9982518959520228,0.9982599161865304,0.999990813779926
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5229540918163673,0.494430839385239,0.5078535464116524,0.5060456296774454
56,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5727554179566563,0.4916750296505793,0.5237300668878656,0.5023592324630386
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5615212527964206,0.5099561482011814,0.5323602970942853,0.497671568627451
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5098901098901099,0.453634449595873,0.4732853994246818,0.4992760145579775
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5190156599552572,0.4774999592242827,0.49825780958977,0.4945261437908497
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5325670498084292,0.4854234001292825,0.508696847439241,0.5032807807807808
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.4812845065562456,0.4965667618881655,0.4849368555914832
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5447319262361424
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5022935872349867
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542503398901428
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716682331983776
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512117117117117
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5748898678414097,0.4252280762875732,0.4570985009637858,0.7167003065777846
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.4295198876256108,0.4705996396617981,0.5426724137931035
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.568642160540135,0.3923448010686835,0.42942126524722,0.7562311582999257
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3760360547036883,0.4168314935513442,0.546430568499534
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.581039755351682,0.423347235094223,0.4579289281331394,0.839638845651767
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5882352941176471,0.4304710389903087,0.4778003155285102,0.5553240012582573
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7165187500000001
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5472630718954249
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5679214402618658,0.409692561424282,0.4438726669687548,0.7091815698292636
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3907434904809885,0.4263144767413739,0.5476656361288302
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3706324154652899,0.4088218188972418,0.75489875
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5526143790849672
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.598579897352228
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102759644520367
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
105,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
111,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
112,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
113,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
117,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
118,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.497005988023952,0.4894370753801359,0.4963855853482294,0.4951243620519234
120,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
121,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
122,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
123,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
124,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
125,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.544618443947303,0.4747787270068498,0.487680269809074,0.5446594295804231
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5289421157684631,0.4498117737935142,0.4731344009019201,0.5026486192080366
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983304097152538
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102515608158948
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531667341876515
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5672774457376533
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
173,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
174,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
175,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/26_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.953765846383296,0.9536478246110464,0.9538053807700594,0.9947079924087064
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5,0.4989894997799354,0.5015045225498738,0.499053920480907
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6557295550584141,0.6523611946383118,0.6546663099763111,0.7031643052287965
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4830339321357285,0.4760112584145342,0.4827917709729287,0.4938535089665745
4,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.8590308370044053,0.8578906182071124,0.8592738344530085,0.9478054049336112
5,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5281899109792285,0.5200075246566875,0.5287478009557653,0.5234375
6,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.9281885416666668
7,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.5021645021645021,0.5113369722065374,0.4931385266607496
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7571292775665399,0.7558039888788726,0.7574969382992477,0.8406923857442272
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4770114942528735,0.4719711875145896,0.4796798919378474,0.4743018018018017
10,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7702799712849964,0.7687035860906672,0.7706637868105721,0.8633666666666667
11,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4521739130434782,0.444709388971684,0.4527337523488628,0.4593432102136956
12,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9909977494373592,0.9908807311833842,0.9909977494373592,0.9997468770095912
13,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4545454545454545,0.4486931986931987,0.4555782055782056,0.4495992544268407
14,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7216666666666667,0.7181521809451747,0.7216491816630772,0.8005281249999999
15,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5302013422818792,0.5218715618760442,0.5307660731568511,0.5053513071895425
16,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6705555555555556,0.6096514180580652,0.6267833835988501,0.728636875
17,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5503355704697986,0.4585997240182461,0.490009280140245,0.4938010620915033
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5133531157270029,0.502842544617156,0.5129241128245602,0.5028556034482758
20,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9197299324831208,0.9189350171785172,0.9198443521102984,0.9811138323732902
21,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.5219200708676676,0.5259589463020271,0.5039888164026096
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6568466993998909,0.639143075247891,0.6480820972950831,0.7279339960890501
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4747252747252747,0.428034188034188,0.4463514605053067,0.4626364810394083
24,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8540874524714829,0.8527969531498012,0.8540940032294609,0.94469064265482
25,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5153256704980843,0.500134366377369,0.5131554841951249,0.4847672672672672
26,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8853211009174312,0.8842122657098344,0.8855116819687371,0.963177371704206
27,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5046439628482973,0.4919786096256684,0.5046439628482973,0.498663101604278
28,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9350152905198776,0.9344163271373536,0.9351350831963828,0.9880096945919244
29,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4829721362229102,0.4731964099108337,0.4845273654089223,0.4749528153507392
30,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8650957362929885
31,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5208791208791209,0.5137745098039216,0.5203624218918337,0.5185692482291708
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8747192413276765,0.874672961946702,0.8748334372028089,0.965488878156444
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5120240480961924,0.5114899262751088,0.5133027033648466,0.5226811461574441
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5449275362318841,0.5084355062665057,0.5251286689102426,0.5333003345394961
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.5429519549848507,0.561488380376813,0.5642061781609194
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.5185081547809403,0.5351326666085221,0.5119664492078285
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5652173913043478,0.5371198568872988,0.5513339037100412,0.5388134088891924
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5263157894736842,0.4615786893283217,0.4910571902873706,0.4777838943063857
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5489614243323442,0.4962630792227205,0.5189862188571455,0.5122665229885057
46,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5696969696969697,0.5351190476190476,0.550487012987013,0.5167381174277725
48,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5129740518962076,0.4985396429509057,0.5080493711972223,0.4996328646642325
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5046439628482973,0.4435831180017227,0.4726868851715853,0.4577500786410821
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5199600798403193,0.4920186892838057,0.5053354371235058,0.5096060355435419
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.524904214559387,0.4796115255981477,0.5025519784486455,0.4871321321321321
56,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5516483516483517,0.4837597330367075,0.5047434878803067,0.5213086526043909
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5480984340044742,0.4863355026623583,0.5114391457239926,0.5182291666666666
60,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.9989088925259136,0.9988947977715072,0.998908756344712,1.0
61,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.5058602150537634,0.5235110480916932,0.529605134426486
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5114942528735632,0.4681620405700747,0.4908460174806258,0.4757657657657657
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.4932996632996633,0.5167848507445824,0.5129901960784313
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.999500873471425,0.9994986138368066,0.9995008566711676,0.9999989990465918
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5020040080160321,0.4597843737985521,0.4767327574270745,0.4743782156874708
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5334327616206811,0.347868374128708,0.3713017147672564,0.4626828430209059
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5106449075101366
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.554251829547452
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333333
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.5301085546528299
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716645865678186
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5641410352588146,0.3788837160810166,0.4173093413500379,0.7522952098184356
77,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3641786317567567,0.4066834945741194,0.5406896551724139
78,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
79,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
80,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5748898678414097,0.4298226777289735,0.4610744159191344,0.7199755610591663
81,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4449934123847168,0.483810495615424,0.5426005747126437
82,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
83,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5848623853211009,0.4341762803736978,0.4676620814731207,0.8391650141794068
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4554108736252334,0.499336507901836,0.561890531613715
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803593833531537
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7151025
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5409517973856209
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5711947626841244,0.4132579756040347,0.4473032346486387,0.7046630000506351
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.3918447144253595,0.4275012238145878,0.5484091887449615
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985758935385955
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102271571797532
102,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
103,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
107,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
108,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
109,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
110,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
111,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
112,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.686055182699478,0.6827925844975657,0.684959653401287,0.7470642578576941
113,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5029940119760479,0.4973689724084579,0.5033124104421378,0.4982772880398603
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
117,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
118,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
120,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
121,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
122,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
123,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
124,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
125,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
126,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
127,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
128,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
129,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
130,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
131,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
132,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
133,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
134,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
135,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5376584638329605,0.4709007354292964,0.4835608784645609,0.5373171569790942
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5369261477045908,0.4591369979665055,0.4820643263103622,0.4893792992152986
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
141,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692166666666668
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
144,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
145,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
146,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983674449913543
147,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104467899050292
148,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
149,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
150,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
151,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
152,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
153,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
154,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
155,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
156,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
157,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
158,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
159,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
160,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
161,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
162,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
163,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
164,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
165,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531762108170986
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
197,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
205,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
213,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/27_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7056922694506587,0.7040794417606011,0.7055510791478253,0.7781207575801213
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5,0.4946602308245965,0.500466581772608,0.4904484295886874
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.500998003992016,0.4921851243690324,0.4996627192006548,0.4924253121658967
4,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7801418439716312,0.778323774964867,0.7805689806659916,0.8638702490517995
5,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.5017946489509528,0.5089130715009014,0.5093531092239658
6,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7788944723618091,0.7764725250908605,0.7788610661925545,0.871725
7,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5159420289855072,0.5139656321441527,0.5178285896068002,0.5271215948658429
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8631178707224335,0.8623612145881412,0.8633215858355121,0.9481476484247012
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4814441396693602,0.4891629876365843,0.4795870870870871
10,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8469617404351087,0.841611216730038,0.8449088864421429,0.926271657978391
11,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4839439390213917,0.5000558821557101,0.4929356943150046
12,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6611111111111111,0.6438746438746439,0.6525799303577081,0.730204375
13,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5145413870246085,0.4754684331485737,0.495645450314067,0.4938929738562091
14,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9165302782324058,0.9154414502694758,0.9165145739829406,0.9807810085042664
15,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.512087912087912,0.4984607745779543,0.5077272280847256,0.5087269596524869
16,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5693916349809885,0.5465724333211546,0.55614489503439,0.5835784932669524
17,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4961685823754789,0.4695183446357155,0.4872851697955578,0.4873423423423423
18,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8119266055045872,0.8050302118098729,0.8092353299164059,0.9117121663338
19,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.5323608052846807
20,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8807201800450113,0.8767925498984157,0.8792844496973061,0.9490914936992898
21,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.4981818181818183,0.5083195592286502,0.4847716682199441
22,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8876146788990825,0.8861770425424226,0.8876440184165655,0.9656590640406928
23,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5397923875432526,0.5474412675286833,0.5476564957533815
24,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7211111111111111,0.7174823285759309,0.7210399585123821,0.7820156250000001
25,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5033557046979866,0.4945499368403895,0.5039527059086711,0.5223141339869282
26,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.755428000998253,0.7549921734460197,0.7556807294013231,0.8411618316446415
27,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4949899799599198,0.4912118858030686,0.4961321944724563,0.4853964574054867
28,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8847283406754772,0.8834434848018228,0.8847732657060247,0.9642765964410792
29,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5875370919881305,0.5822251950947603,0.5887951728312973,0.5857040229885058
30,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6159368269921034,0.5270123182238503,0.5480656373527579,0.653853125
31,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5507246376811594,0.4314859506065213,0.4639369856964544,0.4806957056052434
32,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7415565345080763,0.7372685185185186,0.7409157964866482,0.8243145640813032
33,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5074183976261127,0.4929115300942712,0.5048733331468424,0.4795438218390804
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.5408997133135063,0.5548318303940492,0.5442411415306889
36,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.6083086053412463,0.5566850035876585,0.5777833451739074,0.5654094827586207
38,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.509090909090909,0.4549569756535214,0.4757777192832859,0.4851630941286113
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9971284996410624,0.9970961622647015,0.997127619712454,0.99999375
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5507246376811594,0.4865134769207132,0.5091452794838213,0.4913975558134771
42,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5108359133126935,0.4666178929765886,0.4908664847738074,0.5097711544510852
44,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5281899109792285,0.4936640680368533,0.5121040068810765,0.5142780172413793
46,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5386996904024768,0.5101328311873378,0.528811162212621,0.526462724127084
48,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5219560878243513,0.4956109054261253,0.5084958854636856,0.4994412280878704
50,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5503355704697986,0.5128474839101462,0.5318938504686793,0.5104268790849673
52,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9962490622655664,0.9961969766392228,0.9962473928544656,1.0
53,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5,0.4223363286264441,0.4480102695763799,0.4813793103448275
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5219560878243513,0.489950616523008,0.5042319423626512,0.4839126137211788
56,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5054945054945055,0.4376884670522517,0.4595752262962703,0.4635365710484092
58,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5252747252747253,0.4928792569659442,0.5072459429115775,0.5004793957656635
60,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5287356321839081,0.4985864896524795,0.5169586233825688,0.5149399399399399
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5391498881431768,0.5052546744036106,0.5235059433403,0.5054636437908496
64,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5498084291187739,0.5154505200206981,0.5347304977879638,0.5084834834834835
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5110220440881763,0.4742310333064164,0.4898393409107995,0.4893295100970044
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5282127765349242,0.3835218483427321,0.4036404945921338,0.450288645931299
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5459081836327345,0.392925385655031,0.4269891498170644,0.5387206745607488
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.554250588166361
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716673215407379
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5704845814977973,0.4157048435697613,0.4483830193377346,0.7146033581723163
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4311824845679012,0.4723779169872147,0.5372485632183908
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.568642160540135,0.3923448010686835,0.42942126524722,0.7574853713154642
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5465051258154707
82,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5978593272171254,0.4638124362895005,0.4945571360435428,0.835398053974143
83,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6099071207430341,0.4809458218549127,0.5217969165337586,0.5687323057565272
84,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
85,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.8040029918681391
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.71563625
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5462418300653595
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5695581014729951,0.3992318406455662,0.4350073360037864,0.7104607060446119
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5538461538461539,0.3818638112765602,0.4184100590725988,0.5448088287089579
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5577777777777778,0.3692951318458418,0.4076046127263165,0.7546437500000001
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5550245098039215
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985150856190522
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103044353608688
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
107,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
108,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
109,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
110,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
111,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
112,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
113,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
114,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
115,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
116,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
117,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
118,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.499001996007984,0.4924319480771094,0.4988867320091968,0.4901680350190628
120,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
121,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
122,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
123,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
124,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
125,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
126,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
127,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
128,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
133,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
134,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
135,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5535669898086005,0.5026687481415403,0.5133862489121489,0.5497153264881924
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5079840319361277,0.4409361755102733,0.4625769821952753,0.4606015371270651
138,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
139,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
140,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
141,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.66920625
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
145,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
149,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
150,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
151,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
152,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
153,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
154,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
155,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
156,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983676952297063
157,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104427226323388
158,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
159,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
160,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
161,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531833182891841
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
189,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
190,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
191,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
192,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
193,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
197,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
198,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
199,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
211,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
225,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
226,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
229,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/28_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6907780263484962,0.6882397793276669,0.6901347240732446,0.7601064558768471
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.500998003992016,0.4957729468599033,0.5015102644951642,0.4979666350634418
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5149700598802395,0.512012987012987,0.5162590403608368,0.5126742379924556
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.927884375
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5159420289855072,0.5099973635196162,0.5167242218099666,0.5051546391752577
6,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8063284233496999,0.8031753761647155,0.8059614738928268,0.8821603296578762
7,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5252747252747253,0.5112781954887218,0.5205486243080228,0.5119066254451532
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6908957415565345,0.6807329641786308,0.6869226392894527,0.7576355324743337
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.486646884272997,0.4575894310834069,0.4750984092873906,0.4621408045977011
10,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8678414096916299,0.8669090056285178,0.8681194951139616,0.95381476592077
11,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.477379679144385,0.4853821863247592,0.4773347701149426
12,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8709677419354839,0.8698230361831047,0.8712058407319787,0.9561880589799372
13,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4939393939393939,0.4851986436371449,0.4933295741508648,0.4894315004659832
14,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8733333333333333,0.8715515471403319,0.873232477511088,0.9543325
15,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5212527964205816,0.5144263959390862,0.5225407965114298,0.5241319444444444
16,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7752293577981652,0.772471670784698,0.7753442614237264,0.8644841989049755
17,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4643962848297213,0.4609032058888793,0.4677550145805311,0.4542112299465241
18,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7210076045627376,0.7191524874504699,0.7213005177909905,0.7912262980409389
19,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5172413793103449,0.5098737648479068,0.5188530449740032,0.5197672672672672
20,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7774140752864157,0.7760124401592876,0.777994062235572,0.8680301543402623
21,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5142857142857142,0.5108740593731911,0.515452859387367,0.5046276366767112
22,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9885321100917432,0.9883854125043288,0.9885351039200578,0.9995794745682804
23,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5015479876160991,0.489310510758232,0.5017927371532565,0.4917033658383139
24,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9791816223977028,0.9789752811093966,0.9791890985313372,0.998771875
25,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4753623188405797,0.4658666142042101,0.474743033755599,0.4670068956100225
26,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8744444444444445,0.8726443270373464,0.8743266797542605,0.9568475
27,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5055928411633109,0.4971264221537835,0.5063227048710289,0.501797385620915
28,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9580733715997004,0.9578479918848856,0.9580533720345634,0.994698200035534
29,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4928366995153999,0.4991100195642855,0.4987005063754499
30,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8507604562737643,0.8495849479306592,0.8508362955217066,0.9401733790499252
31,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5134099616858238,0.5077446277677949,0.5156356285821924,0.5081831831831831
32,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.940735183795949,0.9400354069377784,0.9407692007265545,0.9901567082153232
33,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5242424242424243,0.5181854534971311,0.5247335299785291,0.5031873252562908
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5565217391304348,0.5271390050972418,0.5418303721138383,0.5373455315081586
36,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5263157894736842,0.500075870231556,0.5181601388984282,0.5056031770997169
38,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5363636363636364,0.5096677705373358,0.5235357527847647,0.4960298229263746
40,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.9809056192034916,0.980578189023218,0.9808602192205124,0.9997444138759154
41,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5472527472527473,0.4767662558056448,0.4982920705589515,0.5165733964700818
42,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5548961424332344,0.4784788709144932,0.5063208225531044,0.501257183908046
44,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.541795665634675,0.4804364837840188,0.5086285403099959,0.4871421830764391
46,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5459770114942529,0.5091396036264805,0.5292327351907199,0.5008933933933934
48,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.996410624551328,0.9963696447047112,0.9964092400970506,1.0
49,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5971014492753624,0.5373327287286901,0.5580589785956813,0.5674540861609887
50,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.4975712980329919,0.5179482195631634,0.5038433908045977
52,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5121212121212121,0.4756787162862302,0.4924338867850724,0.4851817334575956
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5100671140939598,0.460088355495745,0.4832402804346238,0.4911356209150326
56,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5429141716566867,0.5202032452325193,0.5318712441293392,0.5395658927238618
58,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9383544618443947,0.9375197265783516,0.9380062067011424,0.9911695597466788
59,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5479041916167665,0.5122243201158868,0.5269702448690178,0.5291025356544894
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5098901098901099,0.4719242639519936,0.4877952323359603,0.5093041912886941
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5279642058165548,0.5009497706264252,0.5173142842512152,0.5216707516339869
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5421455938697318,0.4899405139107504,0.5143237249095561,0.5050600600600601
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4847328895715993,0.4987547205693176,0.4922193073434608
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5491902222866637
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5092772275230468
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830981
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.568642160540135,0.3923448010686835,0.42942126524722,0.7568970313918115
77,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5462441752096925
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5741556534508077,0.4248176798154663,0.4566649710230031,0.7193187645242589
81,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.440517977421497,0.4801111499902739,0.5455818965517242
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5863914373088684,0.4338174285478824,0.4675230269486893,0.8403211629719659
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4600051440329218,0.5030322720381201,0.5588628499528154
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3585188931841629,0.3980768947711395,0.71408125
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5462418300653595
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5728314238952537,0.4177465635526231,0.4513537478763432,0.7095649490153906
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.394532279314888,0.4295837495837496,0.5487026963565922
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985160865724604
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103125699062494
102,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
103,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
109,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
110,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
111,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
115,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
119,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
120,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6830723340790454,0.6805425761061112,0.6824575604934442,0.7420972438360462
121,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5119760479041916,0.5026790562657639,0.5102795165833106,0.5036632844491961
122,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
123,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
124,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
129,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
133,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
134,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
135,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5458612975391499,0.4975040379024443,0.5080046928395816,0.5491572015496409
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5439121756487026,0.4880456328687239,0.5069491156220701,0.5097411897605552
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6116295764536971,0.5942874985531668,0.6028983219551661,0.669175
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5246376811594203,0.5060068450094293,0.5179639488071847,0.528708950638356
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5665086099326179,0.5483241554162906,0.5543630227743247,0.5983589368873853
149,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4863044874658091,0.4999369626238443,0.5103939153600553
150,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
151,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
152,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
153,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
154,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
155,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
156,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
157,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
158,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
159,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
160,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
161,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531762108170987
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674347279018559
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
213,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/29_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.70917225950783,0.709170803971813,0.7092146317785482,0.8090708709430424
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.5085414872236578,0.5101862023870719,0.5142416234643858
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6952522992791449,0.6944896621235906,0.6955178943084424,0.7666989342991611
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5129740518962076,0.5072495314106052,0.5131860711734522,0.4865471123393782
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9562096195262024,0.9558822231417788,0.9562723704998836,0.9955864583333334
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5159420289855072,0.5139656321441527,0.5178285896068002,0.5128183245715847
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8531368821292775,0.8522933476616681,0.853343786810012,0.9413375658558688
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5325670498084292,0.5229805848513903,0.5330852371034043,0.5262837837837838
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8063284233496999,0.8031753761647155,0.8059614738928268,0.8821603296578762
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5230769230769231,0.5093888665285293,0.5185742728965305,0.5081301608421711
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.8649045521292217,0.8635841070215471,0.8650425090807697,0.9522567834426175
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4777448071216617,0.4720501317382325,0.479697267253123,0.4943606321839081
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.741564967695621,0.7382398997807704,0.7412684648242331,0.8096791666666667
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4869565217391304,0.4806558882812699,0.4877855524572699,0.4605550624701304
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7891972993248312,0.7855432199348109,0.7887142888307481,0.8733290462052076
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5272727272727272,0.5179053041654181,0.5260508894761218,0.5176700838769804
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9827777777777778,0.9825774779244468,0.9827850425392974,0.99920125
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5391498881431768,0.5291946171465969,0.5388435721125128,0.5333639705882353
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8751835535976505,0.8741739848708809,0.8753987075886016,0.9591018689243592
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4896142433234421,0.4819462319462319,0.4907363913298631,0.4872485632183907
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8593272171253823,0.8580514872414313,0.8595947088752428,0.94820074344158
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5727554179566563,0.5599976308931532,0.5718275788974925,0.5606322743000944
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9197299324831208,0.918860309071619,0.919811853529132,0.9816200783541076
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.5097396905076081,0.5138814672269194,0.508089468779124
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.784506273867976,0.7815284604264274,0.784381038723238,0.8732262684667003
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5054945054945055,0.501244756675647,0.5064051659556894,0.4971334089930733
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.873574144486692,0.8727235679172716,0.8737027200146276,0.9555699090986168
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5478927203065134,0.5426288667448802,0.5499606627771549,0.5426801801801802
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9617737003058104,0.9613923318323176,0.9618323723786554,0.9951823185047776
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4829721362229102,0.4771791069368924,0.485868650865919,0.5003932054105065
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7588888888888888,0.7571572099315613,0.7594357348754135,0.8392749999999999
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.494407158836689,0.4912883213149095,0.4969022288541126,0.5105187908496731
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7491889193910657,0.7462669526951073,0.7480812901551558,0.8244447836564328
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5100200400801603,0.5041046698430989,0.5101828484353089,0.4941207573261749
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5362318840579711,0.4686994686994686,0.4923083618735792,0.4954939578070594
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.999265785609398,0.9992568921615216,0.9992657259218284,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5281899109792285,0.4672228132799061,0.4923583711033109,0.4891522988505747
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.994748687171793,0.9946738587553692,0.994745371988787,0.9998654571492422
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5636363636363636,0.4891640866873065,0.5128060793695468,0.496067101584343
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.4563112326270221,0.4792921037772296,0.4857479347306615
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5541795665634675,0.5015004715767813,0.5270874605703146,0.4920375904372444
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5181818181818182,0.4591780991352209,0.4808308400697519,0.466542404473439
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5459940652818991,0.5076909856492222,0.5268425254655607,0.4923311781609195
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5318681318681319,0.4929871461530011,0.5087246879900779,0.4895706962000548
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5359281437125748,0.5135307831973764,0.5251982454192473,0.5247594456659875
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5201238390092879,0.4797306425297987,0.5026201205348426,0.4743433469644542
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4599193909538737,0.4778531021099392,0.4680705705705705
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5049900199600799,0.4759171071002248,0.4897144216777832,0.4707602929013777
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.5057683283982978,0.5244681439086545,0.5004901960784314
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9989088925259136,0.9988947977715072,0.998908756344712,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5428571428571428,0.495801900865192,0.5130667738262675,0.5032090165538292
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5234899328859061,0.4890825476380847,0.5077693172123324,0.482220179738562
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5191570881226054,0.4846908074050476,0.5046046584863033,0.5066366366366365
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5040080160320641,0.4774476691358704,0.4906688195908646,0.4916315864397128
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.46240378055163
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3593341178397624,0.3989990905242142,0.5263510378633531
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716645865678187
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5726872246696035,0.4262980386480423,0.4577887356410526,0.7193864080212096
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4449934123847168,0.483810495615424,0.5416666666666667
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5851462865716429,0.4296600393199703,0.4633934061806062,0.7567716100902576
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3886937080804855,0.4279879600863313,0.559515377446412
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5848623853211009,0.4304848917852013,0.4644887449869413,0.8409016065256072
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5913312693498453,0.4372822299651567,0.4837704016137905,0.5577225542623465
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3210858207152319
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.4965165165165165
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7154175
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.546936274509804
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5722858701582105,0.4138419369575148,0.4479248396921871,0.710508929841609
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3907434904809885,0.4263144767413739,0.547411262865417
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985200903860928
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.51032070445163
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5548902195608783,0.5465364055898075,0.5534160170953952,0.5569664938575435
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
129,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
130,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
131,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
135,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5423813074819787,0.4414703325209161,0.4574626566229325,0.5366316663405972
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5409181636726547,0.4274911562462737,0.4559750684250958,0.4745002319811187
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692020833333333
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
143,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
147,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
148,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
149,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
150,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
151,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
152,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983671947530023
153,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104427226323388
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531667341876515
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
187,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
225,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
226,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/2_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6686552324136217,0.6675686627804298,0.6688489252612776,0.7293833911154851
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5149700598802395,0.509891304347826,0.5154679770892997,0.531295261533496
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6917723092219736,0.6899668619812707,0.6915605955390248,0.7650466560669272
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4930139720558882,0.4874928009601405,0.493438677524792,0.5148851189155387
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.927884375
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5014492753623189,0.4949959150326797,0.5021111584730511,0.5075442070048475
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8464828897338403,0.8447387497666827,0.8462873583473877,0.932078315037884
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5191570881226054,0.503394166808801,0.5166146814590885,0.5105930930930931
8,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7891972993248312,0.7855432199348109,0.7887142888307481,0.8733290462052076
9,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5242424242424243,0.5143920293183117,0.5227753441473436,0.5201118359739049
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5014836795252225,0.4915948275862069,0.5014836795252225,0.4915948275862069
12,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.806873977086743,0.8034767618226135,0.8063665092464581,0.8831651930278034
13,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5230769230769231,0.5101191273586076,0.5190495000833927,0.5227174891402183
14,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8671931083991385,0.8660262878668545,0.867309790452367,0.9524052083333334
15,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4927536231884058,0.4883517936288676,0.494266752099497,0.4939066020345462
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7033333333333334,0.7001314030930267,0.7035743388352919,0.781535625
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5279642058165548,0.5204374774371673,0.5289050468639782,0.5155433006535948
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5014836795252225,0.5007407407407407,0.5034267501923289,0.5059446839080459
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7805810397553516,0.7683116876704585,0.7744259827293755,0.8716544536604666
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5232198142414861,0.4840469670566757,0.5064943289266232,0.4836819754639824
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7642585551330798,0.7636124271640576,0.7647754575082976,0.8544830308605228
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5019157088122606,0.5014473162202272,0.5037307301063899,0.5331606606606607
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9227306826706676,0.9219654838260494,0.9228408249286052,0.9823292788047122
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5181818181818182,0.5144319307045224,0.5196041892938958,0.521304753028891
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7714129841789417,0.7684311611954924,0.7713699771166804,0.866426110292646
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5472527472527473,0.542780487804878,0.5478490485124631,0.5478808750440262
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7607033639143731,0.759782151413217,0.7614881004894319,0.8383452857322236
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4736842105263157,0.4722222222222222,0.476608187134503,0.4754050015728217
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7122222222222222,0.6714638673678068,0.6843213925584741,0.7676400000000001
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.4522324678476098,0.4845295580501897,0.4818423202614379
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7067631644621911,0.7011324241921614,0.7038658926505212,0.777607421068568
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5210420841683366,0.4970436909581646,0.5093731406808218,0.4862180464889268
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9956927494615936,0.9956442433970524,0.995691429568681,0.9999708333333333
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.4997647420324368,0.5218124980777874,0.5134157165289821
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5370919881305638,0.5056420672534416,0.5230320235031445,0.5416307471264368
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5159420289855072,0.4838706787662704,0.4999063538758888,0.4960230763978972
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5121212121212121,0.4446825189443428,0.4681394557015148,0.4742218080149115
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5303030303030303,0.4934590360371958,0.5100181345836383,0.4792544268406337
44,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5232198142414861,0.4692488262910799,0.4959723251791451,0.4762503932054105
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5472527472527473,0.5217857142857143,0.5341554160125589,0.5332446288107071
48,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5192878338278932,0.4882452193475814,0.5058235673063122,0.4953843390804597
50,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5149700598802395,0.4952611940298507,0.5064096433997676,0.4823351421136506
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5299401197604791,0.4910441886171848,0.5067710633032821,0.5128114094365884
54,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5634674922600619,0.5013521947160391,0.529140617301523,0.4999213589178987
56,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5306513409961686,0.4799422564707317,0.5042079533602046,0.4730555555555555
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5480984340044742,0.4949548057991766,0.5180447959849267,0.4968545751633986
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5340659340659341,0.4960292580982235,0.5115482218930494,0.5238230344773609
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5191570881226054,0.4517793259273207,0.4804977163712125,0.4785135135135135
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5391498881431768,0.4928958498546127,0.5144810677226093,0.4914828431372549
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.530060120240481,0.5004434577967993,0.5140939359601424,0.5030809590629003
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5319413373104648,0.3481941584574746,0.371506651654647,0.4521616417215274
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5152845298852198
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4255638399114959,0.457232327138716,0.7210971338795726
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5934718100890207,0.4590309918565821,0.4966424112430382,0.5407686781609194
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7571934817409389
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5460205032618827
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633930745805133
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5909785932721713,0.4448935169356739,0.4775503894401071,0.8377482580770497
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.444018132842783,0.48967804176363,0.55670022019503
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.8040029918681391
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5616740088105727,0.3829551016691266,0.4190402288955032,0.7762244018460127
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5727002967359051,0.3994653994653995,0.444449046822934,0.5205100574712643
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.555,0.359192879920888,0.3985510950121668,0.7125699999999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3944456988033415,0.4404602975204607,0.55671977124183
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5701036552100381,0.4052680815460681,0.4402849650705384,0.709924216303019
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.3956545011200761,0.4307898829556939,0.5490353383164404
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3706324154652899,0.4088218188972418,0.7550425000000001
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5529003267973857
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985163368108123
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103044353608688
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
107,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5139720558882236,0.5020566767247052,0.5106664990880216,0.4840497851653118
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
133,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
134,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
135,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5461098682575193,0.492549328971255,0.5036548424728446,0.5478381100022542
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5159680638722555,0.4566786256921905,0.4767403087017593,0.4846791600266275
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692083333333334
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5660094834040429,0.5476147952517613,0.5536932379951514,0.5983524306902324
149,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102678299066561
150,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
151,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
159,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
163,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531691033450133
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674347279018559
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
187,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
201,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
211,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
219,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
220,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
221,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
225,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
226,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
229,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/30_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.8068605518269948,0.8061237888051405,0.8069288806556346,0.8975141840203468
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4960079840319361,0.4920001646449141,0.497043712637571,0.4954350150283421
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.8695003728560775,0.8693681309760644,0.8696481118314049,0.960958192271062
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5159680638722555,0.5156665626846885,0.5170172880049889,0.5068343654812095
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.927884375
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5101449275362319,0.5034703001916117,0.5106455245870783,0.4977811155868095
6,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6322967812329514,0.5726096149535193,0.5904721975626924,0.6666409473082681
7,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5494505494505495,0.4590527115508411,0.4838392154910837,0.507552929205964
8,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.977745872218234,0.9775187950744696,0.9777507381570288,0.9985104166666668
9,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5710144927536231,0.5642452379326826,0.5710144927536231,0.5704069092646957
10,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8526615969581749,0.8514243435919117,0.8527002611258705,0.9421630718486502
11,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5210727969348659,0.512805196744568,0.5222886204922627,0.5247222222222222
12,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9779735682819384,0.9777031274556028,0.977969962404254,0.9980427026850104
13,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5133531157270029,0.5010111953773926,0.5119559171968584,0.5103987068965516
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4969696969696969,0.4915726165726166,0.4979221229221229,0.4917054986020503
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.67,0.6665914117041009,0.6703371131281659,0.737175625
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5257270693512305,0.5234349855165754,0.5280930913741001,0.5281658496732027
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8744493392070485,0.8731279174472402,0.8745348988893381,0.9545522982423602
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4777448071216617,0.4655035685963521,0.4767847099824217,0.4743354885057471
20,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7768685215493726,0.7739008724620293,0.7767978632377691,0.8676057849266878
21,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.512087912087912,0.4999108840304183,0.5086577633393223,0.505772316362071
22,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8845565749235474,0.8831600524131648,0.8846249361653141,0.9636677872780988
23,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5263157894736842,0.5196675900277008,0.5285901734946784,0.5388486945580371
24,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7770912547528517,0.7756437496234303,0.777339643207013,0.8640481428166393
25,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5057471264367817,0.4995689655172414,0.5078775267538644,0.520945945945946
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8792198049512379,0.8752427706518549,0.8777660151023038,0.9479490196614992
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5393939393939394,0.5202020202020202,0.531833486378941,0.5040074557315937
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5108359133126935,0.4993132407189388,0.5113062264797855,0.4993315508021391
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7961111111111111,0.7951545968815497,0.7967099045718934,0.887539375
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5078299776286354,0.5018438969038742,0.5095402864071386,0.5008067810457516
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9765410531569751,0.9764544602112896,0.9765496055466728,0.998496442861826
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4649298597194389,0.4581050576535904,0.4649298597194389,0.4603928985418827
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5478260869565217,0.5016666666666667,0.5205700483091789,0.5152590974260941
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5637982195845698,0.5159039605992202,0.5371400943002714,0.5282327586206896
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5484848484848485,0.475637457209585,0.4993276657543861,0.4859645852749301
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9949748743718592,0.9949159232075516,0.994972123317525,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.4538640524870308,0.4773429656852989,0.4771625588857787
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5424242424242425,0.4766361029712953,0.4991277745791404,0.516085740913327
44,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5108359133126935,0.4426168632590651,0.473405992044331,0.4507117017930167
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5192878338278932,0.47966069386199,0.4996873129845432,0.5155531609195402
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5010989010989011,0.4778549004342572,0.4902032757873492,0.5024165460024264
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9159830971911508,0.9147126769567036,0.915413866128873,0.9811816557640304
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5189620758483033,0.4708983347940403,0.4887232983638332,0.5008573215258306
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5479876160990712,0.4823717948717949,0.5114709851551957,0.5503892733564013
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9985085756897838,0.9985015740363218,0.9985084738475516,0.9999925517134536
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.4891029530744336,0.502439144768715,0.4938978879632058
56,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9990494296577946,0.9990407621381886,0.9990493429825986,0.9999990883423604
57,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5287356321839081,0.4713379991766159,0.4973671583310855,0.5010510510510511
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5167785234899329,0.4666813963764913,0.4897187613994608,0.5168300653594772
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5076923076923077,0.4753315212914916,0.489936831967966,0.4761084804132587
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9994444444444444,0.9994374295028848,0.9994444095442376,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5436241610738255,0.479401689883535,0.5051724904248618,0.5002859477124183
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5421455938697318,0.5038634528889402,0.5244566045889522,0.4928903903903903
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.4824453434326045,0.4974606037690806,0.5019624590730686
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.555383720826303
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5054485304500433
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542513329950156
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5756240822320118,0.4347184205008602,0.4653861233482285,0.7193624054900334
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4449934123847168,0.483810495615424,0.5437859195402299
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7574808105408622
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5465051258154707
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633930745805133
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5856269113149847,0.4309117472345754,0.4649400091290935,0.8424297130239687
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4458082567838665,0.4915920621953997,0.5579191569675999
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.780357201304865
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779607
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.714645
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5500408496732025
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5722858701582105,0.4165548825048313,0.4502664479419409,0.7070946850142139
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5510898915978555
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985706385332029
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102190226343725
102,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
103,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
107,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
108,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
109,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
110,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
111,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
124,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
125,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
126,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5029940119760479,0.4919091742185114,0.5002977000890796,0.4884029612894116
128,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
129,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5418841660452399,0.4964851905890997,0.5066698945200715,0.5553727966727015
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5249500998003992,0.4639543247617335,0.4841659425260251,0.505440461541565
138,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666666
139,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
140,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
141,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
147,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
148,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983661937995941
149,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104467899050291
150,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
151,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
152,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
153,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
154,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
155,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
158,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
159,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
160,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
161,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
162,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
163,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531809491318224
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
181,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
182,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
183,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
184,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
187,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
225,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/31_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7014665672383793,0.6993695040199088,0.7010608853657585,0.773882185982722
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5399201596806387,0.5355677436544524,0.5405932137053068,0.5390212414015695
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.686055182699478,0.6842282774486165,0.6858462229485626,0.7525978382093127
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5089820359281437,0.5034247679216091,0.5092965982681362,0.5120206564057047
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5159420289855072,0.5079384058280454,0.5157601284592014,0.5068102683143305
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7096007604562737,0.7091260254625371,0.7102318787420648,0.7811830216527806
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4731800766283525,0.4705198900835439,0.4761278509077349,0.471493993993994
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6813509544787077,0.6812822299050384,0.681790791750192,0.7503605834797126
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4985163204747774,0.4933593089767197,0.5004881189887407,0.4859913793103449
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.5048289728611237,0.510440233480217,0.5049015771142331
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9468772433596554,0.9463429818315072,0.94689261779212,0.9918364583333334
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5159420289855072,0.5122539682539683,0.5175401886358408,0.5151737557178944
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.781695423855964,0.7796637896512649,0.782060483127121,0.8715412225612399
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5151515151515151,0.5079217148182665,0.5151515151515151,0.5115191053122088
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7666666666666667,0.7656250000000001,0.7673611111111113,0.862491875
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4765100671140939,0.4728986091513808,0.4790478483851897,0.4563316993464052
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7048458149779736,0.699599044026151,0.7039130556976495,0.7735219350404224
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.543026706231454,0.5339619252873563,0.543026706231454,0.5613864942528737
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7408256880733946,0.7375103225978316,0.7408933485933039,0.8143954739617761
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5386996904024768,0.5307658557987618,0.5403997978175585,0.5370399496697075
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7566539923954373,0.7549782328831308,0.7568851316385141,0.8494274334193633
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5114942528735632,0.4940226171243942,0.5080719737062003,0.4656381381381381
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9872468117029256,0.9871045684574364,0.9872579879579284,0.9994937540191826
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5181818181818182,0.5133149678604224,0.5192141803712051,0.5191425908667288
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7490452809601745,0.742647956517705,0.7471858510184187,0.8242881564765765
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5494505494505495,0.5385281385281385,0.5464858950573236,0.5700015653739288
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9518348623853212,0.9510750788905744,0.9517742661556788,0.992161642868481
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5201238390092879,0.5101895062271922,0.5212036577899504,0.5174386599559611
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9827777777777778,0.9825646739672148,0.9827788486511976,0.99890125
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5346756152125279,0.5285383960082755,0.5361196667899991,0.5378982843137254
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7616670826054405,0.7613757883681106,0.761931328092161,0.847886361759576
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4779559118236473,0.4749908873269728,0.4794186572420067,0.470813251174425
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5507246376811594,0.5209578156213887,0.535841226651274,0.5308254250017068
36,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.5140442455878698,0.5319514242381668,0.5400935345121868
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5757575757575758,0.5205280418448255,0.5402528753850935,0.5285181733457595
40,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5548961424332344,0.5128556009559787,0.5328142418593224,0.5401760057471264
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5151515151515151,0.4593709043250328,0.4804201914293657,0.4937185461323392
44,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.4763821342724579,0.5076097925511414,0.5075495438817239
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.4994444928546532,0.5183109805844208,0.5367275858020585
48,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5311572700296736,0.4446599916562369,0.4752266990513611,0.5007363505747127
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5356037151702786,0.4974483445357232,0.5193126580454122,0.5114029569046871
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5069860279441117,0.4834232233502538,0.4957551584647963,0.4987473019587276
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5389221556886228,0.5173148708110025,0.5287300401803113,0.510334254533718
56,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5363984674329502,0.4828297715549005,0.507700951783995,0.486996996996997
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5257270693512305,0.4980294940249173,0.5146480392207052,0.4931985294117647
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5252747252747253,0.4611133043821556,0.4819555493854744,0.5329902555472938
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5123042505592841,0.4764345583494519,0.4957490080009,0.5073120915032681
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5459770114942529,0.4807583344175876,0.5082559388066681,0.5142342342342343
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4639767405730519,0.4825415840447568,0.5063307099424481
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.550983024858408
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.4993807112742823
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425792
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5748898678414097,0.4309516610755084,0.4620507188877031,0.7180029894061556
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5905044510385756,0.4572128851540616,0.4947260803431164,0.538433908045977
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5671417854463616,0.3888377252403477,0.4262320489779979,0.7570292938552684
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5448275862068965
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633966913652881
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5886850152905199,0.4387824111882401,0.4720448233411129,0.8464951870568196
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.444018132842783,0.48967804176363,0.5603570305127399
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7170249999999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5416462418300654
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5722858701582105,0.4156552628240368,0.4494901147771513,0.7100423646056621
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5626373626373626,0.4016678891686326,0.4364536652148412,0.5496223535397018
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985160865724602
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103044353608688
102,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
103,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6194382301764852,0.6097459520700459,0.6138888658978773,0.6639931455901673
129,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5259481037924152,0.5127352246516357,0.5217039668562861,0.5089443850483125
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5379070345513298,0.467149394604618,0.4802294221800334,0.5512007631017843
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5349301397205589,0.459649496370908,0.4821934323472741,0.502596171302927
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286406772717962
144,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
145,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
149,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5665086099326179,0.5483241554162906,0.5543630227743247,0.5983854621527005
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104345880869583
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
159,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
163,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531785799744604
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429065
170,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
189,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
190,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
191,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
192,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
193,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
194,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
197,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
205,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
206,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
207,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
211,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
217,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
221,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
222,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
223,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
224,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
225,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
226,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
227,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
228,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
233,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
234,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
235,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
236,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/32_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.666915237385036,0.6655715957513333,0.6669995443110723,0.7206269371751927
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5209580838323353,0.515114365906378,0.521064333249171,0.5252960280798016
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7867263236390754,0.7860807670549902,0.7868723771648864,0.8797477861209622
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.500998003992016,0.4988235859022375,0.5025135075091341,0.5082807173259638
4,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8574643660915229,0.8560743478537592,0.8576765826163724,0.9482146847820634
5,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4757575757575757,0.4743626336190626,0.4776448504155642,0.4854240447343895
6,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9449339207048458,0.9443543497575616,0.9449714468812886,0.9916318448127258
7,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5964391691394659,0.5958377425044091,0.5980121311080757,0.604400143678161
8,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8738532110091743,0.8725353256456067,0.8740216625218108,0.9565662380861
9,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5170278637770898,0.5112895716945997,0.5196510830147996,0.4919196288140924
10,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.9361233480176212,0.9355630901917708,0.9362159890754388,0.9873703045048388
11,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5074183976261127,0.5014081996434937,0.5090427754592529,0.4786997126436781
12,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8666666666666667,0.8657591321079297,0.8669855301602769,0.952685625
13,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4899328859060403,0.4842307692307692,0.4918740320082602,0.5110600490196079
14,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8799699924981246,0.8763198426394998,0.8787267100135275,0.9490071193691536
15,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.5143920293183117,0.5227753441473436,0.5097297297297297
16,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7392966360856269,0.7339749343776448,0.7382898276543871,0.8124657952905889
17,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5035574329482416,0.5224864798262132,0.4937480339729475
18,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.875,0.8740169825107575,0.8752534824972261,0.956766875
19,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5123042505592841,0.5096316425120773,0.5147338942385631,0.518658088235294
20,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9132569558101472,0.9120808942531474,0.9132181235889256,0.9775355469663616
21,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4989010989010989,0.4914705882352941,0.498360698125404,0.4844538801706257
22,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8564249820531228,0.8550637178601453,0.8565056495608548,0.9405052083333334
23,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5217391304347826,0.5130828251032855,0.5211745887827284,0.527531235065201
24,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.842276016970302,0.8417223129173468,0.8423461060909292,0.9355218345474065
25,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.5099537015944754,0.5149682917701666,0.5050271490452078
26,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.6958174904942965,0.6943457042333447,0.696341688340663,0.7627087354123383
27,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4961685823754789,0.4866719263544008,0.4971048724057262,0.4767717717717718
28,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.806873977086743,0.80370220232333,0.8064928196044444,0.8828451075752352
29,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5274725274725275,0.5139106281273447,0.5230113763721385,0.5162505380972879
30,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7789923954372624,0.7762958576228634,0.778607175749491,0.8664754312824379
31,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4770114942528735,0.4473148388748191,0.4664581373829864,0.4393768768768768
32,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8657573582196698,0.8639168741070052,0.8655414989718883,0.9511875
33,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.5062931034482758,0.516102948525737,0.4997098381921212
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5333333333333333,0.4976076555023924,0.5143055266625061,0.5153785758175735
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5666666666666667,0.5178544061302682,0.5364495530012772,0.5151351351351352
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5652173913043478,0.5327060608249656,0.5480685576448935,0.5495493957807058
40,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.541795665634675,0.4984051036682615,0.5216989843028623,0.5046005033029255
42,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.4773702487988202,0.4972687338096409,0.4842133620689655
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5393939393939394,0.5005774821777051,0.5174542027065026,0.5154892823858341
46,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5356037151702786,0.4895701643489254,0.5137733714818019,0.4869849009122365
48,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5341246290801187,0.4929805563807461,0.513124008639814,0.5339978448275862
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5363984674329502,0.4970537648108039,0.5180735374445533,0.5136186186186186
52,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5324384787472036,0.4892378177126331,0.5101735226755403,0.4996017156862744
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5209580838323353,0.5010809083779735,0.5122121266324161,0.5124826014160934
56,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5098901098901099,0.4501287088470396,0.4704475852016835,0.4802762884984151
58,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5340659340659341,0.4986069527611443,0.5135524738069647,0.5409149610613235
60,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4670399341292713,0.4932807124638586,0.465412912912913
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5592841163310962,0.5128537050867148,0.534050197176541,0.5118259803921569
64,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5059880239520959,0.4844066242610285,0.4961974377507823,0.511250075646017
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5460921843687375,0.5116609903659513,0.5262130421709024,0.5352591869521892
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5511595492495602
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5160147661025155
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542520778236703
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716673215407379
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5756240822320118,0.4302410074545849,0.4615152735404267,0.718417578581014
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5905044510385756,0.4529220779220779,0.4911846313923464,0.5417744252873563
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5851462865716429,0.4296600393199703,0.4633934061806062,0.7567716100902576
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3886937080804855,0.4279879600863313,0.559515377446412
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
82,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
83,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5932721712538226,0.4497596153846154,0.4819854887085392,0.841081662485104
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.444018132842783,0.48967804176363,0.5532400125825732
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.71696
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5473039215686275
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5733769776322968,0.4198240132111517,0.4532050924331398,0.7092442607653598
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5496614878879192
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985781456837638
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5101458117259472
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
105,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
109,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
110,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
111,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
112,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
113,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
119,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
120,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
121,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
122,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
123,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5129740518962076,0.5024097170210687,0.5105138643225452,0.5145865693018377
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
133,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
134,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
135,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5468555804126274,0.5025999813218855,0.5125943707832115,0.5510984732998789
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5329341317365269,0.4768791414738627,0.4960198698562358,0.5155790450446815
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692104166666667
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286406772717962
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
151,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
152,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983549330737528
153,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102637626339658
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531572575582043
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
171,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
175,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
214,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
215,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
229,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/33_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.881680338056177,0.8814711690441576,0.8818065820752656,0.962672787834068
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5159680638722555,0.5127841891717121,0.5171865838193771,0.5117624513343958
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6982351478995774,0.698182764254974,0.6984506127019079,0.7760254304364795
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4880239520958084,0.48482154579795,0.4893616661189643,0.4934843564036875
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.5046153846153847,0.5126688963210703,0.5087560592612821
6,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7613803230543319,0.7592874058887986,0.7617263959714673,0.8498958071942132
7,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5189342554417697,0.5245086861388669,0.5003591954022988
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7504752851711026,0.7488161088781886,0.750737260375247,0.8379464729333406
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4885057471264368,0.4783028578914862,0.4892045751562279,0.4966066066066066
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8063284233496999,0.802950317189077,0.8058357828679423,0.8819216218627405
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5164835164835165,0.502979145978153,0.5121621179218001,0.508785661174813
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8614501076812635,0.8600363693346016,0.8614804020744062,0.949484375
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5391304347826087,0.5292426517914611,0.5377461451638481,0.5241346350788557
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.754688672168042,0.7484454252652805,0.7529346170858376,0.8309309453117517
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5215049117045487,0.5336320599478493,0.5142777260018638
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.9493392070484582,0.9488661683034232,0.9494005937558292,0.992094439049936
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5107372208812448,0.5180264690235101,0.5188218390804598
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9444444444444444,0.9440865986759708,0.9445836066877398,0.99201
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4720357941834452,0.4694842291599613,0.4746696677560736,0.4690257352941177
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7874617737003058,0.7867793135638342,0.7881626787053309,0.8828013390477409
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5386996904024768,0.5356912004476474,0.5415924692051973,0.5691255111670337
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.867430441898527,0.8658331649040074,0.8674703738233901,0.9507213074435844
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5142857142857142,0.5044818631146855,0.5122943070165991,0.5229425116424686
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.878469617404351,0.8747738406724934,0.8772107938886966,0.947862364944062
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5545454545454546,0.5408467501490757,0.5504598760412713,0.5322833178005593
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.9391634980988594,0.9388527072081112,0.9392629511838988,0.9896759330588027
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5076628352490421,0.501291807154567,0.5097145222625172,0.4848648648648648
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7148318042813455,0.7048106133715073,0.7110478691245187,0.7802310402259228
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5015479876160991,0.4689724187932073,0.4897393439178008,0.477076124567474
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8788888888888889,0.8777988851172495,0.8790812424956487,0.96005375
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5234899328859061,0.5179311916154021,0.5252270395329385,0.496905637254902
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8108310456700774,0.809159592606518,0.8103496671877722,0.909727140100946
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5084346706452206,0.5157311291224768,0.5121286071624672
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5507246376811594,0.5146974743395438,0.5311779852298574,0.5352973305113674
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5548961424332344,0.5146889400921659,0.5341707804017557,0.5313038793103448
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4705294705294705,0.4897829443283989,0.4890587138863
40,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5325077399380805,0.4829479799425415,0.5082234575402663,0.5201714375589808
42,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.4932884658288093,0.5128757774752841,0.4979005939782891
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5303030303030303,0.4727836815469135,0.4938916994390664,0.5016029822926374
46,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.960974397216008,0.9606079836048244,0.9608639065136666,0.9963476085538108
47,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5349301397205589,0.4985178884421073,0.5136222297131687,0.5226151332378512
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5294117647058824,0.4583406884377758,0.4893203883495146,0.4737338785781693
50,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5519287833827893,0.4893170756184454,0.5142556371855994,0.4947377873563218
52,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5472527472527473,0.4960752688172043,0.5140756233014296,0.5021523891519587
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4988814317673378,0.4620245003223726,0.4818705403311999,0.467453022875817
56,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5134099616858238,0.4745244134432467,0.4958840807877608,0.4720570570570571
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5252747252747253,0.4823663253697383,0.4990711222793133,0.5000782686964349
60,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5359281437125748,0.5098791028808922,0.5225089408598899,0.5272507211586952
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5613026819923371,0.5085655085655085,0.5326210613566935,0.5411861861861862
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5592841163310962,0.5143260549436609,0.5351522157334287,0.5426674836601306
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9655602695283254,0.9652326025317756,0.965457505071824,0.9975857003796116
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5270541082164328,0.470561789670551,0.4899701935881547,0.519781180729262
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4515794339898087
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5031650293506545
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542513329950156
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830981
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5741556534508077,0.425976253106425,0.4576678011569577,0.7205865345800102
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5905044510385756,0.4572128851540616,0.4947260803431164,0.5426724137931035
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.568642160540135,0.3923448010686835,0.42942126524722,0.7572413698742595
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5466169617893756
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5879204892966361,0.4371318965138698,0.4705414813254134,0.8437943476643662
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.4339019332396815,0.4814995546260794,0.5594919786096257
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.780357201304865
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7166462499999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5548406862745098
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4227632966337304,0.4557991635002548,0.7091779530444888
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5501702344147458
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604362499999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985783959221158
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102230899070628
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
123,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6221725080785483,0.6142931103909801,0.6180067047793818,0.6542176419122036
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5209580838323353,0.5119674320249049,0.5193714982192593,0.5218102596171302
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5403927417350236,0.48662018417007,0.4978124753375834,0.5484362074119389
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5349301397205589,0.4711382942575604,0.4916690031422035,0.4969116252798903
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6116295764536971,0.5942874985531668,0.6028983219551661,0.6691770833333334
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5246376811594203,0.5060068450094293,0.5179639488071847,0.5286748139550762
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983291585234936
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102474935432046
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098656450860122
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5855221767851526
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.853185687446546
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
179,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
183,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
184,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
185,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
189,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
190,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
191,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
205,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
213,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/34_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7024608501118568,0.7015355372477594,0.7026550005788772,0.7745303110503773
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.5042397425583266,0.5096595064095462,0.4812438222419462
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.8608003977131494,0.8578974617229926,0.8592656280766143,0.9529845532468074
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.501996007984032,0.4866945563739958,0.4966006984567937,0.4837149254634579
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.9281885416666668
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5072463768115942,0.4971017972287007,0.5060041833932807,0.4973202703625315
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7138783269961977,0.7112694035947713,0.7138522377621835,0.7809286691712941
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4770114942528735,0.4743706545193,0.4799378301738606,0.4748723723723724
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8063284233496999,0.8031753761647155,0.8059614738928268,0.8827251508802049
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5230769230769231,0.5093888665285293,0.5185742728965305,0.5095781317262161
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9831130690161528,0.982919479023936,0.9831170743263364,0.999059537187558
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4955489614243323,0.4893939393939394,0.4972124808920061,0.4964619252873563
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7839195979899497,0.783131003370758,0.78447349182962,0.87313125
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4840579710144927,0.4840536362414303,0.4842400314831158,0.5141667235611388
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5363636363636364,0.5316804407713498,0.5373570414892728,0.5320596458527492
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7711111111111111,0.7683646594935507,0.7711671611441225,0.859005625
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4832214765100671,0.4749813141610693,0.4842514968036919,0.4782169117647059
18,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.6559633027522935,0.6559624983926212,0.6560228253680455,0.738390536637834
19,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5046439628482973,0.5042590745146189,0.5020780406237757,0.4920769109782951
20,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.9148311306901616,0.9135152888626136,0.9146744828535488,0.979866240439901
21,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.479273231031543,0.4859537415792017,0.4963182471264368
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8740494296577946,0.8733075885700523,0.8742199148767169,0.9550839955766371
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4885057471264368,0.4794096883719366,0.4896921895726759,0.4690315315315315
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9197299324831208,0.9189104985806736,0.9198338905155208,0.9811548793447078
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5363636363636364,0.5322357998499152,0.5375620405127813,0.5023112767940354
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7779596290234588,0.77549642268716,0.7781264086191457,0.8712774242705549
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.512087912087912,0.5098124854414162,0.5135559292791997,0.5346143309983172
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9833333333333332,0.983141521309117,0.9833413255010092,0.99921375
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.47627818452518,0.4871767692172825,0.4741932189542484
30,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8837920489296636,0.8823259238565582,0.8838322167398858,0.963974593156452
31,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5139318885448917,0.5063613974632285,0.5160137735923489,0.5244573765335011
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8572498128275517,0.8567820456487062,0.85732743358212,0.9450928259166856
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5320641282565131,0.5292619246016717,0.5333378571905318,0.5384560632867631
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5217391304347826,0.4739347004408136,0.493699993611397,0.481241892537721
36,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5027185812290177,0.5201448429193665,0.5392230490885505
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5212121212121212,0.4863256620428751,0.5025519221215942,0.4756943150046598
40,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5578635014836796,0.5188159420428737,0.5379329763524349,0.5200251436781609
42,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5274725274725275,0.4908686849761373,0.5061702912656119,0.4980530661761829
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5454545454545454,0.4838588588588588,0.5054713804713804,0.4814165890027959
46,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9326373353218992,0.9317683802515304,0.9322870736966185,0.9882587693643036
47,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5029940119760479,0.4711156898656899,0.4856293974931699,0.4857563593084946
48,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.544891640866873,0.4899616512519738,0.5163902311610291,0.4774693299779805
50,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5370919881305638,0.4914093336429068,0.5126675986025095,0.4866199712643678
52,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5153256704980843,0.4878045942686052,0.5055454533256247,0.4978303303303303
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9987571464081532,0.9987512689844829,0.9987570399330866,0.9999985103426908
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5279441117764471,0.4979273903338951,0.5116493201362046,0.5086115425735784
56,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9984709480122324,0.9984500165900364,0.9984706725987826,0.9999976308426384
57,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.56656346749226,0.4812316446402349,0.5144524306360615,0.4799465240641711
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5190156599552572,0.4829867929095946,0.5022225439593976,0.5088541666666666
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5626373626373626,0.5060526215297667,0.5247917241043601,0.5322075685829453
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5525727069351231,0.4877612761276128,0.5134412770136074,0.5156964869281045
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.9995247148288974,0.9995204246885552,0.999524693270403,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5459770114942529,0.495578143921324,0.5194030631376176,0.5262912912912913
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5130260521042084,0.4900132483754968,0.5021709560057596,0.4924247046143208
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5371613223962217,0.3685176080702138,0.390500506859222,0.5426493853177389
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5518962075848304,0.3675193969546886,0.4056898272515017,0.528198817904908
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542498433377063
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5756240822320118,0.4347184205008602,0.4653861233482285,0.7201806735983068
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4493464052287582,0.4874032699133066,0.545617816091954
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
82,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5663915978994749,0.3870767066969598,0.4246308656034505,0.7527444461167285
83,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3760360547036883,0.4168314935513442,0.5447530288909599
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5932721712538226,0.4598917697172539,0.4906718623795389,0.8186646955277415
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6037151702786377,0.4890756302521009,0.5272888102609465,0.5705017301038062
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213310566203211
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.780357201304865
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7174712499999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5425245098039215
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5711947626841244,0.417744365520965,0.4511740482185715,0.7094118384599247
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.3918447144253595,0.4275012238145878,0.5508355183344421
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3727972846636883,0.4107004611028394,0.75443
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5534722222222223
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.59858014759058
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102230899070628
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
105,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
106,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
107,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
108,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
109,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
113,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
119,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
120,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
121,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5079840319361277,0.4983299193750679,0.5061087726616772,0.5078127206342162
122,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
123,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
124,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5391498881431768,0.4742977848823931,0.4867358032714041,0.5426419370311925
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5429141716566867,0.4689258998666864,0.4910828154829431,0.5282068868133862
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692020833333333
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983279073317335
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102515608158948
152,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
153,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
154,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
155,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.853173841659737
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
173,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
174,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
175,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
179,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
183,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
191,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
192,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
193,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
194,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
219,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
223,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
224,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
225,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
226,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
227,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/35_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7807606263982103,0.780296024149143,0.7809766036599389,0.8764527882908962
1,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5039920159680639,0.5002242996281745,0.5050746930772275,0.5003913420612027
2,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.639075316927666,0.6359118079988512,0.638197970451408,0.7092522863756936
3,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5029940119760479,0.4971521857427898,0.5032103759106131,0.4910556149516873
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.5053594592749369,0.5130434782608696,0.5093193145353998
6,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7523330940416367,0.749105317974299,0.7520266596048641,0.83469375
7,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5333333333333333,0.5287565008611255,0.5345448478112708,0.542602580733256
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.8663729809104258,0.8656193078324226,0.866712872690702,0.9521673194627798
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.486646884272997,0.4793112379319276,0.4879306223826841,0.4580998563218391
10,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.745722433460076,0.7441870876793961,0.7460521089344552,0.8315366080683526
11,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4674329501915709,0.4552702702702703,0.4674329501915709,0.4450375375375375
12,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8052373158756138,0.8019543652565089,0.8048060808366635,0.8811626998574986
13,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.5295238095238095,0.5376368393511249,0.5329609047861308
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8477119279819955,0.8426099393412045,0.8458199405277024,0.9276068247431144
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.503030303030303,0.472,0.4875151515151515,0.4740167753960858
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8711111111111111,0.8700322180670156,0.8713479412915224,0.95605
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5190156599552572,0.5134047239310398,0.5207690774628253,0.5082516339869282
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.869309838472834,0.8686015076063227,0.8696498372887596,0.9555014892479572
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5139698834574006,0.5228201003388567,0.5057112068965518
20,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8012232415902141,0.7983549635701275,0.8011129232048262,0.8849063353637012
21,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5263157894736842,0.5203575553463453,0.528798387026742,0.4989186851211072
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6633933442444081,0.6392713987853456,0.6497038857454885,0.7175297118869249
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.567032967032967,0.5245559038662486,0.5404848025537681,0.5248992290533401
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8754688672168042,0.8740190385097129,0.875549976515103,0.9591229174362972
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5272727272727272,0.5187165775401069,0.5264948954788528,0.5166449207828518
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.942490494296578,0.942160178210556,0.942571515223338,0.9909408580339372
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5019157088122606,0.4965277777777778,0.5043103448275862,0.5053378378378378
28,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7616670826054405,0.7611300135849373,0.7618847368926972,0.8482505836809563
29,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5210420841683366,0.519186421544912,0.5225385862840015,0.5181196998352755
30,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9503058103975536,0.9496524765450536,0.9503101951885098,0.99243646512245
31,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5232198142414861,0.5119888548779531,0.5236782207461201,0.5063306071091538
32,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9411111111111112,0.9405556365594052,0.941194113055619,0.990145
33,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4988814317673378,0.4899963326677804,0.4994838113673078,0.4894403594771241
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5362318840579711,0.4908500590318772,0.5097958694796639,0.5225131426230628
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9853157121879588,0.9850996746434096,0.9852946353543444,0.9998603489095214
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.4874147490309602,0.5103248982258888,0.5053879310344828
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5060606060606061,0.455009675883241,0.4752278660524944,0.4742777260018639
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9978463747307968,0.9978224542019756,0.9978458832130812,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4831334149326805,0.5074080144750146,0.5217450672492661
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5424242424242425,0.4971694971694972,0.5154542427269702,0.5056849953401678
44,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.9989088925259136,0.9988947977715072,0.998908756344712,1.0
45,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5538461538461539,0.499444519712776,0.5179410753181246,0.480002348060893
46,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5294117647058824,0.4738060533310468,0.5008145417131098,0.4620556778861277
48,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9726572209793686,0.9724426384923528,0.9726064465317368,0.9986635291173382
49,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5199600798403193,0.4855905981601476,0.5004530767245462,0.4946240897262622
50,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.4897314375987361,0.5176685790305147,0.5447860962566844
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9587372607506836,0.9583716900214432,0.9586344742856984,0.9962495394476152
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.5138094085370774,0.5286158869221936,0.5182901982934259
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9995247148288974,0.9995204246885552,0.999524693270403,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5,0.4594322217152379,0.4815601007796535,0.479069069069069
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5302013422818792,0.4903466099118273,0.5104333950263334,0.5093035130718954
58,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9894444444444443,0.9892858451917412,0.9894306846919269,0.99995375
59,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5615212527964206,0.4685027905848096,0.4998405612764219,0.5129493464052288
60,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5134099616858238,0.467021481862619,0.4905169456691773,0.4837087087087087
62,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9989088925259136,0.9988947977715072,0.998908756344712,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5010989010989011,0.434640290329467,0.4563671438502436,0.469357805345752
64,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5014836795252225,0.4543982730706961,0.476751950882441,0.4623563218390805
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5190380761523046,0.4925531238744941,0.5055632758706116,0.5012364508978505
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.45863594066397
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5175518931676517
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425791
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830981
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
77,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5693923480870218,0.3940909090909091,0.4310093432449021,0.7577042884963581
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3760360547036883,0.4168314935513442,0.5468779123951537
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
82,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5863914373088684,0.4362603456393563,0.4696228104548034,0.8432115349533632
83,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5851393188854489,0.4287562031464471,0.4759487410321814,0.5553633217993079
84,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5741556534508077,0.4294043546597633,0.4606334978391723,0.7203748758960036
85,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5905044510385756,0.4529220779220779,0.4911846313923464,0.5448994252873562
86,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.780357201304865
87,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.717315
91,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5455269607843137
92,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
93,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
94,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
95,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4262207168047635,0.4587786436711487,0.7103112122739208
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5648351648351648,0.417210060549604,0.4500872671808861,0.5509529213790945
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5588888888888889,0.3730479031409019,0.4109746349262053,0.7532975000000002
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5727069351230425,0.3996371537666393,0.4450679713726951,0.5611111111111111
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985788963988199
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102963008154882
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
107,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
108,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
109,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
110,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
111,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
115,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
119,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
120,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
121,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
122,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
123,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6882923191648024,0.686850279329609,0.6882817547704053,0.7505169110863276
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4730538922155688,0.4704695407084747,0.4746045031198252,0.458233312488653
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
130,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
131,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5411384538901317,0.4792382734160031,0.49133268502991,0.5412635074676522
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5349301397205589,0.4633261613152377,0.485237761264407,0.4832832388598632
138,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
139,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692083333333334
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
143,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
147,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
148,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6401918976545842,0.6478322672352523,0.7169075
149,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5525727069351231,0.5349563046192259,0.5477130097445307,0.5532475490196078
150,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
151,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
152,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983301594769017
153,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102434262705142
154,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
155,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
159,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
160,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
161,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
162,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
163,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.853185687446546
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
171,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
175,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
181,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
182,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
183,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
184,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
193,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
194,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
195,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
196,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
197,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
198,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
199,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
213,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
225,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
226,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
229,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
233,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
234,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
235,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/36_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8549892318736539,0.8538120887935727,0.8551587404771857,0.9469822916666668
1,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5072463768115942,0.5008680555555556,0.5079005636070854,0.4935652352017478
2,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.779467680608365,0.7776927645217822,0.7795620910385024,0.8690563340605323
3,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5153256704980843,0.5072072240153734,0.5166585497713653,0.4977777777777777
4,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7205555555555555,0.7192013956193061,0.7213680515173051,0.815974375
5,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4966442953020134,0.487408834457135,0.4971060683442573,0.4769199346405229
6,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7668195718654435,0.7586253004780423,0.7637254693913625,0.8612846518878631
7,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5201238390092879,0.5063256190034808,0.5193572712311876,0.4848419314249764
8,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7986577181208053,0.7982123510292525,0.7988509461711089,0.8925094320135301
9,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5119760479041916,0.5082689789098135,0.5130412976152198,0.504782845500575
10,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7909520258513547,0.7906290794337596,0.7911829938588754,0.8817142579073494
11,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5179640718562875,0.5155316062757079,0.5193687350788756,0.514513949125532
12,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8399138549892319,0.8387169796822407,0.8401432560897386,0.933553125
13,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.518840579710145,0.5132419936084858,0.519748458537441,0.5134157165289821
14,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7644444444444445,0.7620650953984287,0.7647088165606685,0.8539437500000001
15,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4966442953020134,0.4917194362040299,0.4987709390034154,0.481750408496732
16,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9434410646387832,0.9429408385173496,0.9434436038576738,0.991699813019018
17,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4846743295019157,0.4732119074862598,0.4848231921254957,0.4597147147147147
18,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7694566813509545,0.7683056059394483,0.7700801805321871,0.8566765222514375
19,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5103857566765578,0.5082902241676615,0.5127670436184856,0.510632183908046
20,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8063284233496999,0.8031753761647155,0.8059614738928268,0.8821603296578762
21,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5296703296703297,0.5172437728066,0.5259253399305756,0.5181289868117247
22,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8737151248164464,0.8732096156843727,0.8740795616325926,0.9575580697600838
23,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.456973293768546,0.4554196653273875,0.4594763618126347,0.4524245689655172
24,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8754688672168042,0.8736253318164582,0.875354361912435,0.9576942547922338
25,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5121212121212121,0.500183444811334,0.5095463995641796,0.5017520969245107
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9527381845461366,0.9521957050762072,0.9527725670477518,0.9925636570115068
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4779258487194759,0.4852128341184327,0.4856663560111836
28,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6197490452809602,0.6166046430533803,0.6127214957241403,0.6926396018643319
29,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4725274725274725,0.4668385282399812,0.4606654184812141,0.470208977419481
30,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8013476416271524,0.7995352616397022,0.8008053547017736,0.9040180772185508
31,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5090180360721442,0.4963956170703575,0.5053431545906114,0.5115673235312062
32,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.963302752293578,0.9628137060491696,0.963302752293578,0.9957840844746748
33,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5417901832447928,0.5520937443841473,0.5403035545769109
34,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.56973293768546,0.5299860529986052,0.549048334430056,0.5255567528735632
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.5338937647941242,0.5474189778634592,0.5154333643988817
38,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5296703296703297,0.4564464987495534,0.4788082674738623,0.5145579775368841
40,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9997514292816306,0.9997502877773532,0.9997514250849238,0.9999995034475636
41,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5369261477045908,0.5077355717716217,0.5211345246588862,0.5231638190143828
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5454545454545454,0.4974415204678363,0.5162701577175262,0.4936626281453867
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.4716394940605012,0.4930681276696492,0.5223060344827587
46,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5325077399380805,0.4931569485290297,0.5154557303274919,0.5062323057565272
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5541795665634675,0.4726530612244898,0.5053920515574651,0.523041837055678
50,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5525727069351231,0.5015611061552185,0.5240347484568547,0.5035130718954248
52,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.553623188405797,0.5262003281729328,0.540407352148995,0.5410664299856626
54,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.512087912087912,0.4823822408067888,0.4962812246172225,0.5015555903416429
56,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4988814317673378,0.4469288555015466,0.4708194562661075,0.5001838235294117
58,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9978463747307968,0.9978224542019756,0.9978458832130812,1.0
59,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.5102932581246695,0.5290463211741782,0.5177510753055232
60,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4587154097960677,0.4839715432932742,0.5006081081081081
62,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9977628635346756,0.997752129554123,0.9977625932545896,0.999979393073888
63,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.4796233744299949,0.4934392151350061,0.5010590442377907
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5268199233716475,0.4970490140625304,0.5153335095437204,0.5252327327327327
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5200400801603207,0.4870766474069066,0.5016691551870741,0.4904276737233848
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4632752300775714
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5083977164989006
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
73,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
74,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542505881663609
75,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5726872246696035,0.4228342925044852,0.4547914019575652,0.7183193864080213
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.440517977421497,0.4801111499902739,0.5375000000000001
78,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
79,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5656414103525882,0.382462016317641,0.4205613117711907,0.7570885839250938
83,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3715441495160167,0.4133257873259712,0.5439328984156571
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5894495412844036,0.4428183525130035,0.4755973067838082,0.8422875635822609
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4554108736252334,0.499336507901836,0.5616152878263605
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099390889642282
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7163537500000001
93,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5452205882352942
94,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803593833531536
95,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4128780468599087,0.4472677544895269,0.70966019101446
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5626373626373626,0.4053615640741057,0.4396396227353283,0.5472938598207646
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5594444444444444,0.3743751531299431,0.4121829756661027,0.7537862500000001
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5540236928104576
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.59858014759058
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102352917251337
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
107,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
113,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
119,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
120,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
121,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
122,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
123,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
124,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
126,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
127,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
128,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
129,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6815809097688292,0.6796292139224998,0.6813136393185357,0.7412977944133878
135,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4830339321357285,0.4769574944071587,0.4832589853849348,0.464817541807032
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5364156102411136,0.4533770268699951,0.4677287208072228,0.536684052622641
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5459081836327345,0.4561850290151547,0.48087543028584,0.4915780767756642
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6116295764536971,0.5942874985531668,0.6028983219551661,0.66918125
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5246376811594203,0.5060068450094293,0.5179639488071847,0.5286748139550762
142,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
143,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
144,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5660094834040429,0.5476147952517613,0.5536932379951514,0.5983496780683601
145,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102637626339658
146,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
147,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
148,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
149,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
150,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
151,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
152,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
153,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
154,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
155,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
156,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
157,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
158,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
159,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
160,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
161,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
162,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
163,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
164,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
165,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531691033450133
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
183,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
187,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
201,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
205,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
211,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
215,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
216,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
219,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/37_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6646781009197117,0.6603138729264744,0.662907525966315,0.720257502162486
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5059880239520959,0.4976619541141404,0.5048907899424429,0.4836261674701954
2,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.928231939163498,0.92769685404484,0.9282821957768528,0.9858415010260706
3,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5038314176245211,0.4939342329359361,0.504509306986753,0.4929429429429429
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8485283560660445,0.8475427990487083,0.8488011441690573,0.9354125
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.553623188405797,0.5419827586206897,0.5510834582708646,0.5461015907694409
6,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5833954760129256,0.5801260192107559,0.58262185806537,0.6172587475159965
7,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4950099800399201,0.4814555719194895,0.490826520743491,0.4773425049926371
8,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8715003589375449,0.8703713812333348,0.8716132567079659,0.954834375
9,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.463768115942029,0.4585090227286225,0.4651602288514601,0.4631153137161193
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6791483113069016,0.6470044000348729,0.6585793364539976,0.7217877521629554
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5341246290801187,0.4526787284444857,0.4821245540589068,0.4850574712643679
12,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8469617404351087,0.8418786720069219,0.8450901503862367,0.9269614751369372
13,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5242424242424243,0.4887053320306717,0.5050442250015924,0.5055731593662628
14,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.768139661756683,0.7654579760244928,0.7682628003872428,0.8529367086776309
15,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5054945054945055,0.4994499449944994,0.5056153967045056,0.4842582084295386
16,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7370030581039755,0.7260099134098964,0.7323036985400945,0.8170287923694179
17,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5696594427244582,0.5368244044855726,0.5562963457667721,0.5770682604592638
18,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7915984724495363,0.7891631637900924,0.791697368232661,0.8832742993685094
19,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5142857142857142,0.5097006665398924,0.5150151536998223,0.52566234884358
20,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9197299324831208,0.9189350171785172,0.9198443521102984,0.9813897592367088
21,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.509090909090909,0.5064805583250249,0.5108311429348319,0.4910904007455731
22,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.775,0.7722722574191918,0.7750415392271189,0.86507375
23,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4899328859060403,0.487467814612166,0.4924774756287491,0.4982230392156863
24,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7352661596958175,0.7333360638485474,0.7354710302047456,0.8101404590925543
25,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4904214559386973,0.4835988753514527,0.4924682301148707,0.4798873873873873
26,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.9838472834067548,0.9836646844477592,0.98385235560006,0.9992821061130084
27,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4510385756676557,0.4431940983665121,0.4524113591953559,0.4462104885057472
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6144444444444445,0.548480186911564,0.5676558431711222,0.626920625
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5548098434004475,0.4461380405342299,0.4807154323552991,0.4954554738562092
30,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8830275229357798,0.8814048374623322,0.8829957055735552,0.9621846947696112
31,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4984520123839009,0.4845744680851064,0.4979283314669653,0.4798678829820698
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8565011230346893,0.8561777568705119,0.8566321714275402,0.9438296227156366
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4959919839679358,0.493571203024889,0.4975005865846174,0.4908466028104854
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4927536231884058,0.4607882538917021,0.477151478650729,0.5034478050112651
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.4761270264268266,0.4978072646590371,0.5083153735632183
38,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.524904214559387,0.4728732674234897,0.4976196935003188,0.4630030030030029
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5043478260869565,0.4698555908016643,0.4867097512251593,0.4637127056735167
42,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5212121212121212,0.4482539682539682,0.4725733525733526,0.4726561043802423
44,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.5198014629049111,0.5345884001056415,0.5386451688647126
46,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5259481037924152,0.4908727208544823,0.5058097660599898,0.5121316038972827
48,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5153574580759046,0.5430761369443025,0.5919117647058822
50,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5060606060606061,0.4572094572094572,0.4769472951291133,0.4701025163094128
52,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5370919881305638,0.4830068444654236,0.5063279614586492,0.4954202586206896
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9433258762117822,0.942517766497462,0.942976881240818,0.9965588916155136
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.4524346898880398,0.4721033319889455,0.4755572589917899
56,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9892966360856268,0.9891298927948142,0.989284284730752,0.9999076028628896
57,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.5128205128205128,0.5411605937921726,0.5243787354513999
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5637583892617449,0.4996527159905631,0.524894324841091,0.5180555555555555
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5406593406593406,0.4879354258544282,0.5063526837657332,0.5214554064102063
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4951399970985056,0.5176849410779885,0.5232882882882883
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5525727069351231,0.4931972789115646,0.517645984568324,0.5159722222222223
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5250501002004008,0.4819048036273629,0.4986835300724331,0.4877839464746914
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5446854985833358
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5026647570249935
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542513329950156
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4289860364160111,0.4601925175712531,0.7194409592284278
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.4387910569393757,0.4782741857426088,0.5470905172413792
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
82,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5663915978994749,0.3828110480951008,0.4209412585771647,0.7511002868727225
83,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3715441495160167,0.4133257873259712,0.5440820130475303
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.581039755351682,0.4207899670308358,0.4557281476240435,0.8314131312915937
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6099071207430341,0.462860310421286,0.5072353833586182,0.5524142812205095
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.71847375
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5467728758169934
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5701036552100381,0.4135781217012846,0.4474616849212365,0.7082870183949674
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3868742661970328,0.422973237670644,0.5508159511603334
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5594444444444444,0.3743751531299431,0.4121829756661027,0.75356125
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5771812080536913,0.4059236757167267,0.4508787779551798,0.5545343137254901
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985686366263866
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.510210888088992
102,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
103,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
104,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
105,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
109,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
110,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
111,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
116,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
117,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
118,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
119,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
120,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
121,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
122,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
123,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
124,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
125,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
126,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
127,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
128,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
129,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
135,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5099800399201597,0.504746852963826,0.5104373086833345,0.5017146430516612
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5349241859308973,0.4841630810549837,0.4950634450972758,0.5446800365065352
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5269461077844312,0.4686074873011256,0.4882879857774215,0.5028422730115183
138,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983669445146502
139,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104386553596486
140,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
141,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
142,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
143,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
144,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
145,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
146,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
147,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
148,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
149,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
150,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692125
151,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
155,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
156,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
157,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
158,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
159,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
160,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
161,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
162,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
163,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531714725023752
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674347279018559
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
181,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
191,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
192,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
193,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
194,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
195,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
213,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
214,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
215,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
216,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
217,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/38_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7007208550832712,0.7006727504905472,0.7009283650911,0.7738430824783528
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4610778443113772,0.4593892501308864,0.4627664384918681,0.4675004538761019
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7571464081531195,0.756321989156326,0.7572767650030399,0.8491105007929943
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5101729153199741,0.5166206533281207,0.517995683133964
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.659727207465901,0.645078371928014,0.6524804337015753,0.7191427083333333
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5217391304347826,0.4676174888940846,0.4887741305872666,0.4757629548713047
6,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
7,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5252225519287834,0.5194295900178253,0.5267882173101234,0.5200251436781609
8,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9902475618904726,0.9901224870880974,0.9902483957224884,0.9997138113937272
9,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4939393939393939,0.4825303523976751,0.4918438556970374,0.487027027027027
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.806873977086743,0.8034767618226135,0.8063665092464581,0.8826063997800994
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5252747252747253,0.5120158887785501,0.5210318975959493,0.5223946307674245
12,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
13,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5060606060606061,0.501662976310694,0.5073373372783225,0.5020503261882572
14,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8766519823788547,0.8757817385866167,0.8769115287730309,0.9596157412963549
15,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5578635014836796,0.5563007537399818,0.5599732109376714,0.5832076149425287
16,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7844036697247706,0.7811286540269061,0.7841989812436541,0.878034594435797
17,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5077399380804953,0.4992736313557256,0.5095541466643746,0.5044825416797736
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5078299776286354,0.4991035410129986,0.5084216004500344,0.4991421568627451
20,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.944353518821604,0.9437296848289312,0.944392306427366,0.991313085768434
21,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5296703296703297,0.5142768776438662,0.5239690511420099,0.5307987320471177
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7642585551330798,0.7604293788423484,0.7632796679610131,0.8516085743224332
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4923371647509578,0.4848332495391318,0.494123811229964,0.4631231231231231
24,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8733333333333333,0.8722989548677622,0.8735759653190845,0.9592875
25,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5123042505592841,0.5073110059458803,0.5143015484046456,0.4719260620915033
26,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.709480122324159,0.70335179526356,0.7082414179182933,0.8008190176999747
27,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5263157894736842,0.514686386000059,0.5265483775431568,0.4993315508021391
28,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.760918392812578,0.7600504014009779,0.7610120350395556,0.8472530084905873
29,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5040080160320641,0.501037800166654,0.505358114152705,0.489227828279747
30,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7637832699619772,0.7604278760955505,0.7630960206158416,0.8433033732244328
31,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4808429118773946,0.4606512812496425,0.4762448177740451,0.4641966966966966
32,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.6999282124910265,0.681971808215467,0.6897294088541529,0.7562947916666668
33,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5594202898550724,0.5181210027199883,0.5357038675398756,0.5221376391069844
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.553623188405797,0.5135684464952757,0.5309659606584314,0.5373455315081587
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.543026706231454,0.4727956115400243,0.4996318834952861,0.5198275862068965
38,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.5324363146014717,0.5463473002827501,0.5012301957129544
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.4704007455731593
42,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5133531157270029,0.4466559871846216,0.4734488507871167,0.4729346264367816
44,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5142857142857142,0.4711111111111111,0.48804884004884,0.4828591554807654
46,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5634674922600619,0.5129768053639601,0.53773666143801,0.5112260144699591
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.541795665634675,0.4899274434485702,0.5156097670552822,0.4825220195029883
50,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5189620758483033,0.5002276565449187,0.511043403771615,0.4973594497004417
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5299401197604791,0.4922488501573469,0.5077119351227345,0.5200451858874791
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5344827586206896,0.4967127581486698,0.5173145765879533,0.4819819819819819
56,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5217391304347826,0.4583781315115936,0.4814673090852981,0.5193725677613164
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5212527964205816,0.4885692899914456,0.5067910679121145,0.4748468137254902
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9994544462629568,0.999447467680778,0.9994544123863444,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.4916361118542181,0.5076660573285119,0.5038253825382538
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4923371647509578,0.4603967154921886,0.4800136843282831,0.4907507507507507
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5190156599552572,0.45612744404516,0.4821929545868451,0.5171160130718955
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.4830171483597502,0.4978995507619787,0.4985012100136253
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5362244933427215
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5061424565791863
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4255638399114959,0.457232327138716,0.7209029315818758
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5905044510385756,0.4529220779220779,0.4911846313923464,0.5414511494252873
78,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703632
79,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
80,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5787461773700305,0.4130272780063184,0.4487939469337383,0.8323987007541027
81,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.4339019332396815,0.4814995546260794,0.5498977665932683
82,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
83,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
84,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7568217786108793
85,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5465796831314073
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803572013048649
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5706492089470813,0.4147720887814998,0.4485509573163245,0.708774078744638
95,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.3918447144253595,0.4275012238145878,0.5515008022541384
96,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.71614875
97,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5450980392156863
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5340653855752433,0.3505536737132231,0.373557254495927,0.5976369992417778
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5097919590018913
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
107,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
108,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
109,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
113,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
117,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
118,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
119,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
120,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
121,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
122,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
123,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
124,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
125,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
131,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
132,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
133,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5219560878243513,0.5102364438421639,0.5187048317518735,0.5142799507796583
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5344270444941586,0.4590181659579891,0.4726238957071915,0.5362160519513021
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.530938123752495,0.4409544159544159,0.4660245036991544,0.5061343876707078
138,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
139,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
140,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
141,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6116295764536971,0.5942874985531668,0.6028983219551661,0.6691708333333333
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286748139550762
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
147,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
148,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983521804518803
149,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102556280885853
150,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
151,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
155,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
156,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
157,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
158,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
159,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
160,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
161,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.853185687446546
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5673954073608053
170,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
197,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
198,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
203,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
209,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
213,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
214,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
215,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
216,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/39_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.8667660949540145,0.8664259892017255,0.8668800220040421,0.952806539198346
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5059880239520959,0.5037693281241402,0.5074781927917675,0.4955883242894318
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6977380064628387,0.6970261797848005,0.6980154363476124,0.7653280771602762
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5079840319361277,0.5075715511836062,0.5091645802967927,0.5182518709781534
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.518840579710145,0.509741816189563,0.5180662168573295,0.4987540110602854
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7271863117870723,0.7267082319545823,0.7277839115776846,0.8085797012133252
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.475095785440613,0.4702352732013749,0.4778176722945864,0.4769144144144144
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5274725274725275,0.521696614105855,0.527588045739861,0.5217097796736195
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9779735682819384,0.9777031274556028,0.977969962404254,0.9980427026850104
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5133531157270029,0.506041756041756,0.5144230708028928,0.5133620689655173
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7178750897343862,0.7138109659034771,0.7173119882397423,0.789090625
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4376811594202898,0.4230172413793103,0.4344817591204397,0.448146378097904
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.970742685671418,0.9701489194938976,0.9706258274343528,0.995612534832916
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4515151515151515,0.423294165355167,0.4387577194154324,0.4227213420316869
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6806167400881057,0.6561953257605431,0.6661522660373455,0.7487251382873104
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5341246290801187,0.4966081537510108,0.5157741791908812,0.5030890804597701
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7183333333333334,0.7125646658635107,0.7170891109378814,0.7762025
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5302013422818792,0.5150541411803603,0.5271335547170145,0.5369178921568627
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8715596330275229,0.870071142057065,0.8716659538111271,0.9580896062697382
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5356037151702786,0.5184279580152672,0.5327880172760144,0.533166876376219
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9489872468117028,0.9483062253347628,0.9489783445701744,0.9920049621227668
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5212121212121212,0.5154455224712836,0.5218528544055476,0.5195340167753961
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7048554282596836,0.6763484949018473,0.6870909973620614,0.7730262602686548
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5428571428571428,0.479267541156792,0.499664205853131,0.5089813329159003
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8645437262357415,0.8635561547519499,0.8646485522591608,0.9496974664122534
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5038314176245211,0.4990495881548671,0.5063629744025732,0.5039939939939939
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.75,0.7458571874210848,0.749578276563823,0.8341163398414088
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5170278637770898,0.5046791443850267,0.5170278637770898,0.5085718779490406
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7772222222222223,0.7742946708463951,0.777150818530129,0.8699925000000002
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5167785234899329,0.5113765182186235,0.5186175040078255,0.5113255718954248
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7509358622410781,0.7497049524919684,0.7508745357767096,0.8394783531313578
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4959919839679358,0.488472665058699,0.4954326957846042,0.4716165375307588
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5565217391304348,0.5140442455878698,0.5319514242381668,0.5408104048610637
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5370919881305638,0.4784523809523809,0.5028423060618906,0.4986889367816091
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.553623188405797,0.5202448891136314,0.536017052515424,0.5258244009012084
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5484848484848485,0.4976245210727969,0.5169998838964356,0.5060205032618826
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5325077399380805,0.5051089261615578,0.5234949722484349,0.4983681975463982
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5060606060606061,0.4691654084140095,0.4861287176768125,0.4940913327120224
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5604395604395604,0.5376580091858716,0.5491615647694175,0.5191073455171603
48,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5400593471810089,0.4852122323074042,0.5086469086624897,0.4911099137931034
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5199600798403193,0.4796142795598614,0.495810443113307,0.5124604119177778
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5015479876160991,0.4413865704188285,0.47033215793827,0.5112849952815351
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5344827586206896,0.4785214785214785,0.5040476764614695,0.4904204204204204
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9987571464081532,0.9987513542514448,0.9987570829903788,0.9999823723885066
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5129740518962076,0.4833326993546096,0.4971653305406887,0.4896617110120428
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.4726881058624403,0.498624982057126,0.5015522875816993
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5352691040980532,0.5493507701286916,0.5091867882440418
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5279642058165548,0.481355820360401,0.5032687180002345,0.4893075980392157
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5268199233716475,0.4918156198884574,0.51174507734604,0.5076201201201201
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5090180360721442,0.4853547854785479,0.4977392904621124,0.4896223537307059
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5319413373104648,0.3481941584574746,0.371506651654647,0.4664005311124859
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5548902195608783,0.3568677792041078,0.3967571916500759,0.5256490428257318
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425792
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830981
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5748898678414097,0.4286858945333809,0.4600911021525221,0.7159474999181733
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5905044510385756,0.4572128851540616,0.4947260803431164,0.5448994252873562
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5671417854463616,0.3888377252403477,0.4262320489779979,0.7572983795567839
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5451258154706431
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633930745805133
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5764525993883792,0.4091620680208211,0.4452160618500362,0.8265682044867102
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.4339019332396815,0.4814995546260794,0.5451399811261404
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5704845814977973,0.4070853291998401,0.4409078317734032,0.7757748998985348
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5756676557863502,0.4165244027944256,0.4590228851274964,0.5251795977011494
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7144450000000001
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5503676470588236
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.574468085106383,0.4230657485691043,0.4561195068120671,0.7097361434947302
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5500136970218761
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5588888888888889,0.3719668353491446,0.4100365000211903,0.75533625
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5554125816993464
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5340653855752433,0.3505536737132231,0.373557254495927,0.5983764535720274
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5098366990014845
102,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
103,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
107,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
113,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
114,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
115,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
116,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
117,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
118,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
119,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6025354213273676,0.5956759268867733,0.599223489851279,0.6370894380317456
127,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4930139720558882,0.4823222153065085,0.4906380261115816,0.4928408609525346
128,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
130,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
131,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
135,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5413870246085011,0.4564878563788528,0.4709580919701953,0.5335733998846012
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5329341317365269,0.4390073501263303,0.4646653977857011,0.4748996429507998
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692083333333333
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
147,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
148,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
149,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
150,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
151,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
152,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983691966598185
153,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104427226323389
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
163,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.853185687446546
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674347279018559
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
179,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
180,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
181,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
182,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
183,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
191,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
192,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
193,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
194,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
195,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
205,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
217,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/3_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.8660203827989063,0.8657080962882457,0.8661443315686015,0.9533389675483122
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5,0.4978870330343006,0.5015278376521212,0.5050652572973191
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.500998003992016,0.4955637804725792,0.5014160211858187,0.4955883242894316
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.7358219669777458,0.7331650988377661,0.7358984236148675,0.82318125
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.5118582401293625,0.5148561954031743,0.5339659998634533
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8279467680608364,0.826182051871894,0.8278302301993026,0.9204537684736026
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5383141762452107,0.5338646746923668,0.5406697947143635,0.5437387387387387
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.8649045521292217,0.8635439966720173,0.8650246011401516,0.9509639198315458
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5044510385756676,0.4999422453240926,0.5065645354123435,0.4857040229885058
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8581560283687943,0.8571344635152992,0.8584855654183089,0.9437089645627428
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.4945054945054945,0.488073807380738,0.4945054945054945,0.5050287637459397
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7774587221823402,0.7755337330960261,0.7776676357265914,0.8666343749999998
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5014492753623189,0.4943073356967548,0.501797662663078,0.4988052160852051
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8769692423105776,0.8744452000036758,0.8764617629049573,0.957745563506506
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5545454545454546,0.550579493973448,0.5556968624534565,0.5781547064305685
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.9948604992657856,0.99479481446904,0.9948583527038004,0.999670510708402
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5548961424332344,0.5387773722627737,0.5508024865169269,0.5423850574712643
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7566666666666667,0.7525560421018802,0.7560996839680756,0.839691875
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5300543950267405,0.5380558111197044,0.5093035130718955
20,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8747186796699175,0.8730682495288762,0.8747078215768843,0.9559623006371404
21,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5151515151515151,0.5111111111111111,0.5164983164983166,0.4950419384902144
22,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9441896024464832,0.9435521296236632,0.944240049936059,0.9910741996394145
23,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4767801857585139,0.4686310584158319,0.4790211957777514,0.4765059767222396
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9819967266775778,0.9818053297518908,0.98201403384639,0.9990626499458688
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5252747252747253,0.5217611336032388,0.5263558304044134,0.5150667240637107
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7709125475285171,0.7669014214000699,0.7697789684052603,0.8509562832812017
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5,0.4911083470602078,0.5011597808182339,0.4810585585585586
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8019877675840978,0.799240868645386,0.8019339068205937,0.8880964057513664
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5356037151702786,0.5264114795120425,0.5368293465913768,0.5334027996225228
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7505555555555555,0.7487876876748998,0.7511292345366956,0.8325262500000001
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5145413870246085,0.5073517087961482,0.5157396667293519,0.5021446078431373
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.763913151984028,0.7623303354667843,0.7636227269349923,0.8508929755592203
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4969939879759519,0.4880377690122423,0.4956369851026626,0.4909726882638847
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.4799741602067183,0.4963187656817586,0.4831364784597528
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9882525697503672,0.9880797397147276,0.9882357082834754,0.9999367205996268
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.543026706231454,0.4525527426160338,0.4835912556811779,0.492492816091954
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.553623188405797,0.5099431818181819,0.5281785243741767,0.4952208643408206
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4803870111607364,0.4973734412825709,0.4937185461323393
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5479876160990712,0.5051834130781498,0.5281625115420129,0.554753853413023
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.4869230235989661,0.5036957879331045,0.514054054054054
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5548961424332344,0.5028911966013689,0.5253153475563935,0.4904454022988506
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.545054945054945,0.511044776119403,0.5254990979170084,0.5444761867491097
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5389221556886228,0.5056364560595641,0.5199749112843892,0.5077925483630202
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5479876160990712,0.4898970231914157,0.5170770253775664,0.4644345706196917
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5344827586206896,0.4967127581486698,0.5173145765879533,0.4993393393393393
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.998011434253045,0.9980019617824905,0.9980112290731772,0.9999910620561442
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5059880239520959,0.484843606375189,0.4965094919348617,0.4860145643798035
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5458612975391499,0.4995339550942294,0.5209944151973911,0.5122957516339869
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.4968721609344581,0.5117454485812695,0.5091965718310962
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5525727069351231,0.5061864781263808,0.5275173716661673,0.5261948529411765
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5114942528735632,0.4655826558265582,0.4889885680466,0.5005555555555556
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9997504367357124,0.9997493320891896,0.9997504408885188,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5090180360721442,0.4794115142224493,0.493343995092894,0.4913773818965693
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4513264405234457
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.503330441974462
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542515812712339
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716645865678186
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5719530102790015,0.4247389922503645,0.4563611615801732,0.7217408381247477
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.542492816091954
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5648912228057015,0.3806754461853952,0.4189375951120338,0.7549381787002706
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3641786317567567,0.4066834945741194,0.5433737185461324
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.591743119266055,0.4465198690295445,0.4790325369929425,0.8419179750338196
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6068111455108359,0.4609946784048354,0.5052603916334427,0.5599245045611827
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5646108663729809,0.3924669348038504,0.4276080408345142,0.7774659873222993
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3979844521923394,0.4428298900710987,0.5244252873563219
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7168337499999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.543218954248366
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5728314238952537,0.4085715239377385,0.4434299913200269,0.709426305599024
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3868742661970328,0.422973237670644,0.5470590537314601
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985606289991217
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103329062697008
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
109,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
113,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4910179640718562,0.4766541587468047,0.4863454008938275,0.4914005607891392
126,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
127,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
128,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
129,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
130,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
131,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
132,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
133,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
134,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
135,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.536664180959483,0.4832882692927839,0.494475331985495,0.5486733112003361
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5299401197604791,0.4641911982588615,0.4851709111026825,0.4968309361951062
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692291666666667
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
144,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
145,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
146,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983659435612421
147,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104345880869583
148,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
149,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
150,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
151,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
152,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
153,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
154,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
155,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
158,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
159,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6538888888888889,0.6408475536542817,0.6484518307590089,0.716945
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5525727069351231,0.5349563046192259,0.5477130097445307,0.5531658496732026
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531927949186313
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674347279018559
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
179,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
183,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
184,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
185,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/40_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7618692518021377,0.7605465455136485,0.7617453863303059,0.8420554837761424
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5289421157684631,0.5254463138967378,0.5299989861017754,0.5275028745486455
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6925180213770817,0.6911267631597029,0.6925231741852943,0.7638189301678446
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4950099800399201,0.4881499937408383,0.4947734287882276,0.4890242672422488
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.927884375
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5101449275362319,0.502775858981247,0.5103203815494458,0.5044719055096607
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7409695817490495,0.7404841197365191,0.741540399719827,0.8285135513349859
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5095785440613027,0.5077285787961394,0.5122378691299749,0.4980555555555555
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7801418439716312,0.778323774964867,0.7805689806659916,0.8643422394649087
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5076923076923077,0.4998429648241206,0.5068660610746037,0.5120142449027512
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.8634361233480177,0.8620196078431372,0.8635387693990958,0.9478184972233435
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4480712166172106,0.445488322717622,0.450766410251564,0.4461206896551724
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7322325915290739,0.7284689789099126,0.7317506655229618,0.8069197916666668
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5072463768115942,0.4943965517241379,0.5044427786106946,0.5125793677886257
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7404351087771943,0.728896867270453,0.7352324107887,0.8266734622208235
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5212121212121212,0.4863256620428751,0.5025519221215942,0.5090027958993476
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6666666666666666,0.6632996632996633,0.6670407781518891,0.732610625
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5234899328859061,0.5213338762951902,0.5258615951356934,0.5275428921568628
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5341246290801187,0.5188735007138375,0.5308202179340911,0.519396551724138
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7423547400611621,0.7356043097848287,0.7404491162032498,0.8177241400551066
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4922600619195046,0.4694310897435896,0.4868083670715249,0.4560003145643284
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8957239309827457,0.8923496667718263,0.8945086239576263,0.9591297585982004
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5303030303030303,0.5178667370464979,0.5272526187495412,0.5100652376514446
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.8663393344244408,0.8648251653320804,0.8664251893729767,0.952766599233724
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5362637362637362,0.5286039055096459,0.5353392739313461,0.5172680311509412
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.6977186311787072,0.6970880115900037,0.6983886644917048,0.7822213997044406
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5076628352490421,0.5025345323074071,0.5100818460705681,0.4882282282282283
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7989296636085627,0.7974176945341692,0.7994247331284969,0.8845568846528356
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4953560371517028,0.4808456509520476,0.4945499045850552,0.5114226171752123
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6872222222222222,0.6713981144464529,0.6794103209151968,0.7674631249999999
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5257270693512305,0.5061494204952888,0.5200077562023036,0.5017667483660131
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8552533067132518,0.8547872725954917,0.8553354272626368,0.943823491876012
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4969939879759519,0.4951693060487463,0.4985753789795301,0.4876456592032213
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5449275362318841,0.5147766261455358,0.5298520811887099,0.5554550419881203
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.516320474777448,0.4755139258877335,0.4959172003325908,0.4521551724137931
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5391304347826087,0.4803872348890299,0.5021627314013049,0.5002730934662388
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.4976226226226226,0.5186588103254769,0.52309412861137
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5454545454545454,0.4886363636363636,0.509297520661157,0.5060950605778193
44,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5356037151702786,0.4759215991692627,0.5038462589495545,0.4818732305756527
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5667655786350149,0.4868377138089279,0.5150828991234098,0.5079382183908046
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5318681318681319,0.5100576819052722,0.5216444834480414,0.5171897624545063
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5383141762452107,0.4703408205797529,0.4986933432637406,0.507897897897898
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9925428784489188,0.9925036559351368,0.992540182743504,0.9998882757018024
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5359281437125748,0.5043271506763334,0.518316523087634,0.5121739656667944
54,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9885321100917432,0.9883466705154728,0.988515251948446,0.9999549860101258
55,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5913312693498453,0.5016830294530155,0.5350557318963608,0.5115995596099402
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5469061876247505,0.517844424094424,0.5310757961082312,0.5310310047808282
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5570469798657718,0.4999887010756575,0.5237944730212019,0.5221200980392157
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5340659340659341,0.5022703818369454,0.5163710180428447,0.484023402340234
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5346756152125279,0.4894794640896112,0.510888167253098,0.4660130718954248
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4898773555711191,0.5138255098390183,0.4946396396396396
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5270541082164328,0.4674011360758349,0.4874045279313647,0.4930063246090335
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.455178197772863
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5043632622596979
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425792
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4267124433918728,0.4582261318663477,0.7192882158482167
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5786350148367952,0.4278574844571974,0.4688201661210187,0.5374281609195403
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5619203491543917,0.3804682583944524,0.4179659182793189,0.6643744288494042
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5582417582417583,0.3715340054012823,0.4099295513483156,0.5279419246272453
82,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5693923480870218,0.3940909090909091,0.4310093432449021,0.7572345287123565
83,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3760360547036883,0.4168314935513442,0.5466542404473438
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5886850152905199,0.442373950445496,0.4751301589928894,0.8328417331807596
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.444018132842783,0.48967804176363,0.5618905316137149
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779607
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3594260457369803,0.3988094814435215,0.71501125
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3944456988033415,0.4404602975204607,0.5576797385620915
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5717403164211675,0.4117200943763024,0.4460340541244168,0.7080061147774592
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.3918447144253595,0.4275012238145878,0.546511172856416
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985185889559805
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102963008154883
102,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
103,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
107,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
108,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
109,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
110,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
111,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
112,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
113,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
119,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
120,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
121,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
125,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
129,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
130,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.5978125776783495,0.5938975964319564,0.5965835709073299,0.6453775188863718
131,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5059880239520959,0.4957170671696042,0.5037614529013459,0.5039033344764288
132,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
133,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
134,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
135,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5376584638329605,0.4810216025647428,0.4925705787902408,0.5448247815417556
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5139720558882236,0.4433047555487106,0.4654748889885577,0.4955963931979101
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692020833333334
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
145,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
149,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983519302135284
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102678299066561
152,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
153,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
154,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
155,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
156,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
157,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
158,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
159,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
160,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
161,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.853195164075993
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675920100660585
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
213,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
221,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
222,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
223,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/41_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9875714640815312,0.9875189310173832,0.9875734768426098,0.9993356128400516
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4940119760479042,0.4886082575410587,0.4944841456261722,0.487226917878684
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.8704946557295551,0.8700243365280775,0.8705510162950213,0.9632607059188056
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4850299401197604,0.4844363253454162,0.4863917622491384,0.4915054565993585
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.7552045944005743,0.7527067458191664,0.7552581197273187,0.8402604166666666
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4811594202898551,0.4797432203604013,0.4831263646363186,0.4871475387451355
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.928231939163498,0.92792635831696,0.9283680007083072,0.9850898393021078
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5076628352490421,0.4994160338812291,0.5090167877124144,0.51762012012012
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7819383259911894,0.7794384900047382,0.7819900467357367,0.8632575798902429
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.486646884272997,0.4720690373348546,0.4843040160150813,0.4773168103448276
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7788517406962785,0.7811050921186805,0.865070418799565
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.5023517698355479,0.5092170438138097,0.5165538292959732
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7078248384781048,0.7012923515276239,0.7058270390709189,0.7765281249999999
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.5080911152339723,0.5171543892040786,0.5373796681914386
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7689422355588897,0.7611344606262014,0.7660264689865165,0.8397435020363859
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.509090909090909,0.4859615384615384,0.4991783216783216,0.476551724137931
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.73,0.7267602536744312,0.7300661172719505,0.808980625
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4697986577181208,0.4593983619523895,0.4699664044240197,0.4613357843137254
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5519287833827893,0.5426504291556196,0.5517354843363901,0.5426185344827585
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7813455657492355,0.7789558772087395,0.7815915630989925,0.8760350256224368
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4953560371517028,0.4797169764707044,0.4939596924480422,0.4966184334696445
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5151515151515151,0.5063759769642122,0.5143537389526694,0.506430568499534
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.8679759956355702,0.8661342851900493,0.8678903346846156,0.9543579845346284
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5274725274725275,0.5185327368208642,0.5258864355827162,0.5021328219778499
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.778041825095057,0.7757868879205987,0.7779028953165359,0.8640841532934088
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.5197649572649572,0.5271883289124668,0.5123873873873874
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8845565749235474,0.883457885746149,0.884755550128903,0.9649968845580692
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5046439628482973,0.4948389114795121,0.5059513030308019,0.5152367096571249
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7633333333333333,0.7569368720552211,0.7613180099169418,0.8442687500000001
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5055928411633109,0.4945741431443876,0.5050919912533599,0.5084354575163399
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7484402295982031,0.7480632514023182,0.7487126267461974,0.8408217577242324
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5120240480961924,0.508625387341209,0.5132115319744396,0.5074329408415187
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5565217391304348,0.5313207547169811,0.5448662838392124,0.5452823103707244
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5548961424332344,0.4864892320195042,0.512628457949954,0.5221982758620689
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5242424242424243,0.4887053320306717,0.5050442250015924,0.5185088536812674
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5304347826086957,0.4645731146535867,0.487978500786394,0.5162149245579299
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4922600619195046,0.4270076150917272,0.4575385764515129,0.4675998741742686
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5727272727272728,0.5182182462025906,0.5378611386439175,0.5354520037278657
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5192878338278932,0.4425998529772114,0.4714345337770677,0.5099317528735632
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5648351648351648,0.4970860128617363,0.5177758736440409,0.4943450866825813
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5758513931888545,0.5105248603506444,0.5387592092891929,0.4817945894935514
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9997514292816306,0.9997502877773532,0.9997514250849238,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.4947744774477448,0.506609992336559,0.4992152986504751
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.524904214559387,0.4783113303351225,0.5016077724472547,0.4800825825825826
56,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9982600049714144,0.9982516563198736,0.99825979475357,0.9999923034372352
57,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5179640718562875,0.4933158005492256,0.5058072321618543,0.4999011558711395
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.501802286702223,0.5215946556553621,0.5345690359477124
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5296703296703297,0.5042664548712936,0.5168450724902337,0.5096759675967597
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5212527964205816,0.4478296005541445,0.4762078909810497,0.4588337418300653
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5344827586206896,0.4978444436526881,0.5181124476775401,0.5462312312312312
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5210420841683366,0.5014172240802676,0.5125181550391754,0.5124763589774877
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4476623800950003
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5205898372097715
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.554250588166361
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716636749101789
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5756240822320118,0.4302410074545849,0.4615152735404267,0.7204228809583556
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5905044510385756,0.4572128851540616,0.4947260803431164,0.5433189655172413
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
82,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7574990536392701
83,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5465424044734389
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5863914373088684,0.4338174285478824,0.4675230269486893,0.8415389098559314
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.444018132842783,0.48967804176363,0.5563070147845234
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5682819383259912,0.4034094464491637,0.4374892352728655,0.7713082470515072
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5727002967359051,0.4149305555555556,0.4573030003297065,0.5236350574712644
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7144187500000001
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5455269607843137
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4236343366778149,0.456550020344228,0.7114179484150043
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5626373626373626,0.4089790536615296,0.4427573888243205,0.5500528313700934
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5588888888888889,0.3730479031409019,0.4109746349262053,0.7559300000000001
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5536968954248366
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985788963988199
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102963008154882
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
117,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
123,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5039920159680639,0.4930817033881484,0.5013943224966554,0.4952696024045346
128,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
130,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
131,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
135,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5408898831717623,0.4942238727895424,0.5045728816386271,0.5519696745496021
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5159680638722555,0.4582727196722682,0.4780338161566674,0.4807778427773183
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692125
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
143,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
144,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
145,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5486312587436182,0.5546585142343126,0.598356934980569
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4863044874658091,0.4999369626238443,0.5104101844508164
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
155,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
158,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
159,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
163,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531501500861189
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675526895250078
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
173,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
177,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
178,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
179,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
180,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
181,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
182,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
183,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
184,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
185,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
186,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
187,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
191,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
192,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
193,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
197,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
198,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
199,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
207,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
217,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/42_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.927884375
1,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5159420289855072,0.506387025470995,0.5149467161194122,0.496057213081177
2,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7538022813688213,0.7525445494828256,0.7542047555723399,0.8395824425678479
3,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5,0.4939662376734079,0.5022229650676917,0.4663738738738738
4,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9911894273127754,0.9910841506922548,0.9911894273127754,0.9997501554709406
5,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5133531157270029,0.5036997126436782,0.5133531157270029,0.5085488505747127
6,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7788517406962785,0.7811050921186805,0.865070418799565
7,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5142857142857142,0.507346564825657,0.5139002059823778,0.5223750635933159
8,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
9,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.5082059405198189,0.516696049168329,0.5083876980428704
10,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.867910983488873,0.8669399383685098,0.8681068245215512,0.9559166666666667
11,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5159420289855072,0.5131771286618391,0.5177498484279056,0.5083805557452038
12,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7683333333333333,0.7670615902685991,0.7689739858546657,0.86144625
13,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5257270693512305,0.5148269506450952,0.5250763159956402,0.5220179738562092
14,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.776615969581749,0.7760037112240062,0.7771057762679432,0.865734709450152
15,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5172413793103449,0.5158483621641516,0.5197289099285469,0.5226126126126126
16,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7752318603382433,0.7728165363483435,0.7754363322104042,0.8632915634878342
17,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4879120879120879,0.4794536018187085,0.4868912361421973,0.4790142057684029
18,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6751180710912255,0.6741257415056294,0.6753370987925507,0.7343043498986537
19,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5099800399201597,0.5059047546355764,0.5109204903704482,0.4913622334738668
20,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7723935389133627,0.7711098100442362,0.7729724754621843,0.8548730593408033
21,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5103857566765578,0.5010901456219213,0.5105878351777456,0.497198275862069
22,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.8133233905045986,0.8076654896552673,0.809887650713483,0.9176846405407256
23,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5109780439121756,0.4847669498639981,0.4977565185958383,0.480551913339923
24,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
25,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5108359133126935,0.4973010244286839,0.5103251627887686,0.4973262032085562
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.7929482370592649,0.7909290526717765,0.7932565094848355,0.8873363252014722
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4545454545454545,0.4538232373386296,0.4562306280280461,0.4601863932898415
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8783333333333333,0.8770058698340203,0.878425616892109,0.96067625
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5145413870246085,0.511372051200677,0.516918388892557,0.505984477124183
30,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
31,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4953560371517028,0.4866767415785112,0.497215886203101,0.4869652406417112
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8699775393062141,0.8698997192212979,0.8701117392485697,0.9562804821592568
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5040080160320641,0.5028094721936227,0.5055490009672033,0.5124356862505847
34,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5578635014836796,0.5300388413121813,0.5459871221421865,0.5596443965517242
36,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5507246376811594,0.501914102886523,0.5213479269251283,0.5137570833617806
38,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5594202898550724,0.4999237107110161,0.5214224746034062,0.5578104731344303
40,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5454545454545454,0.5071488310964196,0.523803489512996,0.5166262814538677
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.56656346749226,0.5174989329918908,0.5417930228901318,0.5240838313935199
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5459940652818991,0.4940287522692703,0.5166432866358773,0.5066989942528736
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.4769230769230769,0.4280538302277432,0.4467931654267058,0.4870758815011936
48,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5484848484848485,0.5076846057571965,0.5248636553267342,0.5270456663560111
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5210727969348659,0.4727698771816419,0.4966156223762714,0.4616966966966966
52,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5189620758483033,0.5079347613458529,0.5161684895076826,0.4990095414842757
54,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5139318885448917,0.4768448309657186,0.4988383185998793,0.5244180559924506
56,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9455630126771066,0.9448545130992572,0.9452755731553912,0.9959960494288156
57,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5399201596806387,0.4865679273070831,0.505067772588316,0.5125451354568011
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.5079080574226205,0.5293197423255414,0.5067401960784315
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5208791208791209,0.4483314794215795,0.4707552958720923,0.4896978828317614
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.4680208762692086,0.4958646554582172,0.5050347222222222
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5268199233716475,0.4784286598463611,0.5021677702549923,0.4683183183183184
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.999500873471425,0.9994986138368066,0.9995008566711676,0.999999499523296
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5190380761523046,0.4760054604641395,0.4928573938804839,0.4926280682488357
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3484572543852016,0.3718585248399768,0.458440299004015
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5179109595949408
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542513329950156
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7564341127697127
77,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3760360547036883,0.4168314935513442,0.5454986020503263
78,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4255638399114959,0.457232327138716,0.7191769313854917
79,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4467514674792427,0.4856745519022881,0.5410560344827586
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5871559633027523,0.4354769097971515,0.4690342225196295,0.838795425630966
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5913312693498453,0.4321862348178138,0.4796505433624548,0.5557172066687637
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7134425
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.548141339869281
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4345606999635436,0.4659553982472669,0.7103871647541913
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5736263736263736,0.4323326645058393,0.4640770661144175,0.5519704144327476
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5340653855752433,0.3505536737132231,0.373557254495927,0.5984112367029596
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5098407662741749
102,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
103,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
107,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
108,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
109,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
113,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
117,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
118,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
119,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
120,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
121,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
122,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
124,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
125,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
126,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
127,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
128,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
129,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
130,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
131,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5039920159680639,0.4992997149593553,0.5047176295261117,0.4938171988784217
132,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
133,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5480984340044742,0.468723940370046,0.4825570514793258,0.5414149559607644
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5289421157684631,0.4458510064912239,0.4698360689630043,0.4819599378694047
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.669225
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
151,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
152,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983531814052885
153,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102678299066561
154,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
155,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
165,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531572575582044
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
173,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
179,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
185,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
189,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
197,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
198,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
199,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/43_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6713895103156848,0.6697552972968945,0.6713202150640047,0.7375716649303883
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5379241516966068,0.5313135517450747,0.5375352928759284,0.5397756843443002
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9505344270444942,0.9504352026906177,0.9505845904678428,0.9941657571481204
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5119760479041916,0.5097842453589991,0.5134481540912612,0.5162568333568677
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.9277739583333334
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4956521739130435,0.4876937256776131,0.4956521739130435,0.4971837236294121
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7495247148288974,0.7300588106264718,0.7368804903292687,0.8661025633077857
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5038314176245211,0.4377128882936911,0.4665243144825444,0.4422822822822823
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.806873977086743,0.80370220232333,0.8064928196044444,0.8828451075752352
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5230769230769231,0.5101191273586076,0.5190495000833927,0.5115152819629789
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7738619676945668,0.7724839028792585,0.774407993376104,0.8626706089005748
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4925816023738872,0.4853307611928301,0.4938504995805723,0.5031429597701149
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8592964824120602,0.8577119509703779,0.8592533659102458,0.9469864583333332
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5362318840579711,0.5222599182995222,0.5324428763946629,0.5150884140096949
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7404351087771943,0.7392728415663823,0.7412447780701196,0.8172132755027113
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4757575757575757,0.4751744362422894,0.4772949435706033,0.4942031686859273
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7856093979441997,0.7825328083989502,0.7853435198353511,0.8740598099435941
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5252225519287834,0.5149683362118596,0.5248040125117661,0.505926724137931
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7655555555555555,0.7635445162623846,0.7659674551698196,0.8621312499999999
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5190156599552572,0.5113462447819477,0.519974336851921,0.5117544934640522
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8761467889908257,0.874833127376089,0.8763036441090032,0.9594637175395828
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4705882352941176,0.4653404965877741,0.4737040801510092,0.4516160742371815
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9227306826706676,0.9219179102737556,0.9228203266850332,0.982792197426811
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5151515151515151,0.5116356505975064,0.5166583142460903,0.4892637465051258
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7795962902345881,0.777073353996431,0.7797256715801348,0.8721327938697909
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5230769230769231,0.516263369082206,0.5226983922994388,0.5505126599616483
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8683460076045627,0.8677002011483228,0.8685700629057072,0.9542890301147868
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5191570881226054,0.518759710422796,0.5208260744618051,0.5153003003003003
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8753822629969419,0.8740404776210402,0.8755313502609309,0.9582838771734056
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5236686101588975,0.5339139651302233,0.5297066687637622
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6777777777777778,0.676241323019366,0.6787194758555142,0.7493675
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5078299776286354,0.5069391520596848,0.5098929421041,0.4975490196078431
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5060120240480962,0.5018704636826317,0.5069677687478188,0.5021027799808838
34,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5459940652818991,0.5143680596761889,0.5316520394839608,0.5172772988505747
36,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.553623188405797,0.4861702127659574,0.5093740363860623,0.5696388338908992
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.509090909090909,0.471509351892127,0.4885918778915735,0.5113327120223673
40,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5246376811594203,0.4761111111111111,0.4959838969404188,0.5016044241141532
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5696594427244582,0.5368244044855726,0.5562963457667721,0.5703837684806543
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.9977973568281938,0.9977699464536092,0.9977968122512152,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5489614243323442,0.4686747987718861,0.4974799239729665,0.4738864942528735
46,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5279441117764471,0.5056032796632712,0.5173505716664436,0.5174409456760737
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5603715170278638,0.4965533895328416,0.5248553417262862,0.5142143755898081
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.524904214559387,0.4821428571428572,0.5043787629994527,0.4671696696696696
52,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.994748687171793,0.9946738587553692,0.994745371988787,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.4384287711767957,0.4650376558483084,0.47690587138863
54,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5384615384615384,0.490953842219665,0.5083847235745971,0.532882636089696
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9811111111111112,0.980786401292962,0.9810639310520638,0.99996125
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5503355704697986,0.437785105970252,0.4732385022876092,0.5046977124183006
58,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9721600795426298,0.9719562229879104,0.972117287496158,0.9986183428456228
59,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5349301397205589,0.491769162113329,0.5083240576339103,0.5271740665281504
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5296703296703297,0.51007326007326,0.5210562331441452,0.5267678941807225
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5503355704697986,0.4897752891937783,0.5145499497157866,0.5002042483660131
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5229885057471264,0.4939714006517194,0.5120780742312534,0.4982207207207207
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5420841683366734,0.5184714774542503,0.5304380900281479,0.5242409452341732
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5417183494994255
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5222278256308878
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542513329950156
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254583
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4255638399114959,0.457232327138716,0.7194453233250051
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.4387910569393757,0.4782741857426088,0.5419181034482758
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.568642160540135,0.3923448010686835,0.42942126524722,0.7575446613852896
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5460577819198509
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633966913652881
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
82,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
83,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5863914373088684,0.4338174285478824,0.4675230269486893,0.8407428729823665
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5913312693498453,0.4321862348178138,0.4796505433624548,0.5554026423403586
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
89,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7168512499999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5481004901960784
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.574468085106383,0.426527639174563,0.4591031401584761,0.7060060327970044
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5648351648351648,0.4101587052168447,0.4440149259916701,0.5538879974954017
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5566666666666666,0.3632798093562938,0.4022690951043527,0.75669875
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3902813299232736,0.4369968588544259,0.5540441176470589
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985148353807002
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103003680881785
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
109,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
113,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
114,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
115,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
116,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
117,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
123,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6323639075316928,0.6319432850347393,0.6327814372161688,0.6782321591192352
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4600798403193613,0.4587855667365214,0.4617439063544412,0.4556956407721945
126,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
127,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
131,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5431270196370868,0.4683227289435129,0.481756766569728,0.540402733819094
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5499001996007984,0.4567042447573213,0.4818559241367657,0.5191576059548544
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666667
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5660094834040429,0.5476147952517613,0.5536932379951514,0.5983521804518805
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102678299066561
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098656450860122
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5855221767851526
158,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
159,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531762108170988
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
221,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
222,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
223,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/44_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.862540392741735,0.8622395495500237,0.862673211810416,0.9502435837976926
1,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4880239520958084,0.48482154579795,0.4893616661189643,0.4927783269118271
2,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7054436987322893,0.7051165389226276,0.7057781830153018,0.7795485941110868
3,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4890219560878243,0.4876420653150904,0.4906141377486712,0.4916264902265346
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9418521177315148,0.941292529005652,0.9418809200924048,0.989040625
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.510472972972973,0.5148942420681552,0.5218816139823854
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8365019011406845,0.8358753318657317,0.8368296450691213,0.9300617283387864
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4923371647509578,0.4866380414088971,0.4947204345121833,0.4926501501501502
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9684287812041116,0.967923154907731,0.968360772988809,0.9969385862509138
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4955489614243323,0.4863910205838054,0.4959559810172446,0.4989403735632184
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8646297738545039
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5230769230769231,0.516263369082206,0.5226983922994388,0.5200563534614331
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.709978463747308,0.7024901565229159,0.7073355317857578,0.78085
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.49391771019678,0.509458401389645,0.4965521949887349
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7351837959489872,0.732398275015881,0.7354910225224917,0.8039391410237116
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5787878787878787,0.5684813591849406,0.5765649039715588,0.5926561043802423
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7733333333333333,0.7721448295119605,0.773973296929457,0.868000625
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4697986577181208,0.4670674346655935,0.4724445300502566,0.4821997549019607
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7099853157121879,0.7062788164672547,0.7098641882858829,0.7798378738121475
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.486646884272997,0.4731186682692742,0.4848932266428847,0.4829741379310345
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.985474006116208,0.9852932735012032,0.985480238275346,0.9993413742534192
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5108359133126935,0.5028251889954017,0.5127897485120329,0.4953994966970745
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8492123030757689,0.8480617069091936,0.8495594657122357,0.9357854337980762
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5,0.4983370032891403,0.5018380489962133,0.4981733457595526
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.978177850518276,0.9778791499221606,0.978166631716544,0.998227172662894
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4989010989010989,0.4877947624126081,0.4962488394411609,0.4862638437756819
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.719106463878327,0.7179795456107299,0.7196572134076038,0.7899723129574812
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5172413793103449,0.5167873987980662,0.519000553795424,0.517027027027027
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7798165137614679,0.7771905128053469,0.7799644574773056,0.8641027645697256
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5108359133126935,0.5011534250860181,0.5121269117429169,0.4814210443535703
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7388888888888889,0.7342427299994094,0.7381470652006527,0.805014375
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5145413870246085,0.5102173748390517,0.5167033931173869,0.5181883169934639
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.760918392812578,0.7600790755930669,0.7610246354985921,0.8478874878321602
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.530060120240481,0.5243866874364281,0.530216269767198,0.5303581233603807
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.996410624551328,0.9963696447047112,0.9964092400970506,0.9999791666666666
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.4740061737690106,0.4954790072212801,0.4833071618761521
36,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5727554179566563,0.5082303618711386,0.536356668369954,0.5273081157596728
38,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5459940652818991,0.5002084040129888,0.5213057185192514,0.5028556034482758
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5217391304347826,0.4697795288792019,0.4904671480170721,0.4986174643271659
42,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.9874522640480088,0.9872550753422484,0.987432372204884,0.9999409258486786
43,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5582417582417583,0.4885095720941158,0.5096782714603644,0.5141079325323836
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.543026706231454,0.5035774410774411,0.5230944459431106,0.5332255747126438
46,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9992498124531132,0.9992399296378974,0.9992497474345922,1.0
47,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5121212121212121,0.4594622091544496,0.479912307393969,0.4908480894687791
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.4991605445232213,0.5246228078617833,0.5138604907203523
50,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5272727272727272,0.4794742163801819,0.4985936207372001,0.5070829450139795
52,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.4980769230769231,0.5207780725022104,0.4771321321321321
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9994444444444444,0.9994374295028848,0.9994444095442376,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5637583892617449,0.5032569113196902,0.5276902004885969,0.4904616013071896
56,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5289421157684631,0.4938029001143091,0.5087104461494047,0.5106166663304621
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.545054945054945,0.5145828716325911,0.5282151150057495,0.5386353852776582
60,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.999254287844892,0.9992508125508668,0.9992542497942274,0.999993296542108
61,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5499001996007984,0.5255497519619937,0.5375640697397299,0.5215702095898977
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5363984674329502,0.5004666171050758,0.5204857908591773,0.4722222222222222
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4966442953020134,0.4485566247224278,0.471507558408139,0.4594771241830065
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9992513102071376,0.999247895392829,0.9992512722647564,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5340681362725451,0.4963835155592935,0.5118438727749864,0.5027759136111281
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4513964544169828
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5135295422911665
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425792
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4244072752664943,0.4562313679670272,0.7177891486738602
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5756676557863502,0.426195153896529,0.4670393840640965,0.5421695402298851
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
82,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5656414103525882,0.3867193118096384,0.4242432519207292,0.7535311797355664
83,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3760360547036883,0.4168314935513442,0.5472879776328051
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5848623853211009,0.4317243321654347,0.4655545353662446,0.842939081856756
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6037151702786377,0.4637891678771529,0.5070390231648847,0.5585482856244102
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803593833531536
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7132149999999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5494485294117647
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5717403164211675,0.4171531133329256,0.4507234275628934,0.7079820028789607
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.567032967032967,0.4149189626699565,0.4483578170773424,0.5506594137674636
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985756433002435
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102352917251337
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5299401197604791,0.5174826676263671,0.5261487212848798,0.5256208016460573
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5490927168779518,0.5001371284722546,0.5106748285977064,0.5485938628105067
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5369261477045908,0.4750538576532064,0.4951983241815641,0.4864502854376374
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6116295764536971,0.5942874985531668,0.6028983219551661,0.6691791666666667
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5246376811594203,0.5060068450094293,0.5179639488071847,0.528708950638356
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5665086099326179,0.5483241554162906,0.5543630227743247,0.5983579359339771
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4863044874658091,0.4999369626238443,0.5104101844508164
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7339449541284404,0.7277053946376655,0.7324323336458283,0.810976779888697
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.56656346749226,0.5571876224050136,0.5673614117550044,0.5889823843976093
158,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
159,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531927949186313
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674347279018559
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/45_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6634352473278647,0.6620126519507324,0.6634897528978698,0.7245032737702135
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5139720558882236,0.5112337098436566,0.51532297327021,0.4959978213947108
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.8279890628883918,0.8261027194257617,0.8273227649588708,0.9306984109328932
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.500998003992016,0.4869158419086321,0.4964170596998309,0.4955681520182357
4,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.947136563876652,0.9464875058934464,0.9471279097702092,0.9913350862454584
5,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4658753709198813,0.4607041251778093,0.4680692327498512,0.4482758620689655
6,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
7,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5130434782608696,0.506067630215435,0.5133837635313785,0.5002730934662387
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.848384030418251,0.846930902749983,0.8483344114247003,0.9386727905749186
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4797161601285312,0.4886522017698697,0.4811111111111111
10,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.936826992103374,0.9363781685316284,0.9369267306748732,0.9886125
11,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5217391304347826,0.516474275666998,0.5227628521951851,0.5195944562026353
12,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.806873977086743,0.8034767618226135,0.8063665092464581,0.8826063997800994
13,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5230769230769231,0.5108278298264475,0.5195042708788677,0.522052205220522
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9849962490622656,0.984811540039196,0.9850012751581316,0.9993580709747744
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.5162227201062152,0.519954335488316,0.5283690587138863
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6666666666666666,0.6632996632996633,0.6670407781518891,0.732610625
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5234899328859061,0.5210352893830017,0.5258678687793445,0.5261744281045752
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8751835535976505,0.8741061175488046,0.8753716773522108,0.9574009622832952
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.515428377497343,0.5234498855700125,0.4989403735632183
20,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9227306826706676,0.9219179102737556,0.9228203266850332,0.982792197426811
21,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.5101374713025197,0.5139160252428859,0.5005591798695247
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.93393536121673,0.9335933233651564,0.9340418233294714,0.987837119599454
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.553639846743295,0.543711429160961,0.5537687872313772,0.5451876876876875
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.8745226404800873,0.8731452773779205,0.8746235990320785,0.9574256208211066
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5142857142857142,0.5078577336641853,0.5141620992737619,0.5040308378663954
26,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7996941896024465,0.7973052581770864,0.7998287772883822,0.8894752553359345
27,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4984520123839009,0.4931615652847734,0.5013377108016069,0.4791601132431581
28,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7149987521836786,0.7133159167512436,0.7147794902380844,0.7874609315372894
29,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4859719438877755,0.483503036087014,0.4875105386041922,0.4881561019258537
30,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7431192660550459,0.7418972916974989,0.7439339156267438,0.8217256468391886
31,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5882352941176471,0.5836216839677048,0.5905420991926182,0.59755426234665
32,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.87,0.868716173843225,0.8701586751429722,0.956009375
33,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5503355704697986,0.5390310349958185,0.5492051169224006,0.5462316176470589
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5159420289855072,0.4822566296133212,0.4987165406701848,0.5070662934389294
36,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.4845370103686636,0.5011106449943231,0.5078343688127261
38,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5489614243323442,0.4940739570164348,0.5173145963303785,0.5281968390804599
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5151515151515151,0.4832445975571562,0.4988089476031849,0.4876980428704566
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5201238390092879,0.4835092280234802,0.5052225438406452,0.471708870714061
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.4998693493598118,0.5209951619672027,0.495358807082945
46,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9990057171265224,0.999001049357548,0.999005649231701,0.9999980137902542
47,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.4905905338123149,0.5035469365045041,0.5063038347487544
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9984709480122324,0.9984500165900364,0.9984706725987826,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.541795665634675,0.4610840548340548,0.4940143920407078,0.4992922302610883
50,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5370919881305638,0.5023852794184461,0.5207135413225982,0.5018678160919541
52,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9995247148288974,0.9995204246885552,0.999524693270403,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5287356321839081,0.4635193850267379,0.4914692052369537,0.4960360360360361
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5167785234899329,0.4581818181818182,0.4832946918852959,0.4658088235294118
56,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5472527472527473,0.5115583441030559,0.5263584624821963,0.5204868312918249
58,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5570469798657718,0.5049557007338464,0.5275884633911657,0.5133067810457516
60,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5153256704980843,0.4838006120941358,0.5028622753151278,0.4800525525525525
62,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9157345264727816,0.913830576691303,0.9146934034317388,0.99264531358776
63,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5129740518962076,0.4664094248287843,0.4840284729083499,0.4796118855021887
64,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5186813186813187,0.4921486781951898,0.5051598768951184,0.4736332328885063
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4688710808352253,0.486251085065548,0.489309173733553
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4414820401949266
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5106650797813326
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542513329950156
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5741556534508077,0.4282695230513136,0.4596520045907396,0.7194867822424911
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5934718100890207,0.4590309918565821,0.4966424112430382,0.5422413793103449
78,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
79,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3877910314473431,0.4254054742874976,0.7556861457349916
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3701960784313725,0.4118360071301248,0.549524697110904
82,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
83,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
84,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
85,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5856269113149847,0.4346097897100857,0.4681195060425337,0.840735765510281
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6006191950464397,0.4572701340314954,0.5013111106083759,0.5557172066687638
88,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5682819383259912,0.3982453556626201,0.4330042151020937,0.7746686014161495
89,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5727002967359051,0.4047689137474242,0.4488626288337851,0.526903735632184
90,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
91,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
92,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.714765
93,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5567606209150326
94,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5701036552100381,0.3985278881741349,0.4344553981254732,0.708444951330133
95,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5538461538461539,0.3778500751038993,0.4149401578140438,0.5442609478339138
96,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
97,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5594444444444444,0.373298402424616,0.4112486658333475,0.75407625
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3944456988033415,0.4404602975204607,0.5562091503267974
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985235937230211
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102637626339658
102,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
103,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
104,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
105,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
106,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
107,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
111,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
112,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
113,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
114,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
115,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
116,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
117,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
118,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
119,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
120,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
121,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
122,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
123,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.596818294804872,0.5950345181974575,0.5968450180499268,0.6355969255459346
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4750499001996008,0.4691085933470862,0.4753862005874791,0.4820144030016339
126,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
127,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
128,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
129,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
130,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
131,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
132,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
133,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
134,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
135,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5520755654983843,0.5116863399138346,0.5211465647482451,0.5585278908538021
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5239520958083832,0.4753402658019559,0.4931911673125128,0.4893107134932322
138,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
139,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
140,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983254049482131
141,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102434262705142
142,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
143,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
144,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
145,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
146,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
147,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
148,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692104166666667
149,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
150,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
151,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
152,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
153,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
154,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
155,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
156,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
157,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
158,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
159,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
160,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
161,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
162,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
163,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
164,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
165,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531714725023751
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675526895250078
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
183,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
184,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
185,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
193,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
194,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
197,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
198,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
201,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
209,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
210,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
211,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
219,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
223,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/46_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9515287099179716,0.9514203517877806,0.95157490469979,0.994231426207839
1,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.4950099800399201,0.4945568953966887,0.4962484113980862,0.50511165352107
2,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7971662938105891,0.7964836233062869,0.7972776306310333,0.8909920919058973
3,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4930139720558882,0.4914254427157227,0.4946025013960537,0.5019264518992194
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5230593295555404
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.754277566539924,0.7523630130827114,0.7544121027288092,0.8391867831522023
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5306513409961686,0.5237137590078766,0.5323031462314762,0.5178678678678679
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9794419970631424,0.9792095983880568,0.9794484525818948,0.9986634954231536
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.543026706231454,0.5404979458846861,0.5452520153366097,0.5497844827586207
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8650957362929885
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5142857142857142,0.5068149826621349,0.5136186846764661,0.5129632528470238
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8628858578607322,0.861961355218519,0.8631210383574357,0.9516979166666668
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5043478260869565,0.4928258869851531,0.5023536443193367,0.4936676452515873
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9317329332333084,0.9310774101429043,0.9318388254248352,0.987822731812771
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.503030303030303,0.498312877748526,0.5042096593507472,0.4914072693383038
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6938325991189427,0.6821608989307318,0.6887793342864991,0.7635587025540875
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.543026706231454,0.5087649553233379,0.52685823951077,0.5105244252873563
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.965,0.9643718784157362,0.9648975031724424,0.996340625
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5190156599552572,0.5113462447819477,0.519974336851921,0.5141033496732026
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.735474006116208,0.7283374951978486,0.7333869133004614,0.8193043680154279
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5201238390092879,0.5092869394756188,0.5208011452301422,0.5067238125196603
22,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7277686852154938,0.7263495653656806,0.7285535014960722,0.7979929255689805
23,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.545054945054945,0.5425003278784082,0.5463322536432137,0.5404649160568231
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9197299324831208,0.918860309071619,0.919811853529132,0.981355553427194
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5363636363636364,0.534100451227727,0.5380364253771346,0.506430568499534
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7243346007604563,0.7235229347821162,0.7249326704287068,0.8025896546914358
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5287356321839081,0.5240121580547111,0.5310973692485064,0.5340315315315315
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.8830275229357798,0.8817680556810992,0.8831674637418554,0.9638170441918922
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5232198142414861,0.5146174863387979,0.5248202473396607,0.4932761874803398
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8627777777777778,0.8615573890707562,0.8630016360613143,0.9505075
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4787472035794183,0.4763887003604664,0.4813415571202655,0.4590890522875817
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7277264786623409,0.7268264514690203,0.7278712656456142,0.8024722297988833
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5100200400801603,0.504535629693628,0.5103856674392624,0.5109002908099974
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5138938431904116,0.5284698807762417,0.4887519628592886
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5303030303030303,0.4773946360153256,0.4975502147915941,0.4970922646784715
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5043478260869565,0.473113093802749,0.4891023019958552,0.5143886120024579
40,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5170278637770898,0.4351121076233184,0.4690771772480528,0.4814407046240956
42,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5424242424242425,0.4740286471252599,0.4970187631921449,0.4967194780987884
44,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5311572700296736,0.5008811398575178,0.5180254545333169,0.499066091954023
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5186813186813187,0.4932128307759599,0.5059470747286393,0.4906273236019253
48,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5341246290801187,0.4910883470398692,0.5117281965897847,0.5169001436781608
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.951777280636341,0.9512736520031406,0.9516073521488552,0.9946603233748088
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5409181636726547,0.5093923498756769,0.523293496116864,0.4921348314606741
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5356037151702786,0.4597939523682098,0.4917468275988339,0.499449512425291
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5234899328859061,0.4837637516062744,0.5039472146757648,0.508874591503268
56,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5406593406593406,0.5110319259979124,0.5245229808883841,0.5108206472821195
58,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5325670498084292,0.494065494065494,0.5149205034262506,0.4983633633633634
60,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9990057171265224,0.999001049357548,0.999005649231701,0.9999967724091632
61,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5189620758483033,0.4881079568579568,0.5021553606259195,0.5075666189256247
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5436241610738255,0.4992971667032726,0.5202941640366924,0.5276654411764706
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5325670498084292,0.4963382420398284,0.5165228635109059,0.491051051051051
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5270541082164328,0.4964596018334816,0.5103888079915733,0.5063835844874219
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5289584886900324,0.3502125604169435,0.3731699758491744,0.4497476520518043
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5588822355289421,0.3706352138695466,0.4091090577123428,0.5240554334012467
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5756240822320118,0.4313719258505916,0.4624933823293819,0.7200148379283634
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.5417385057471265
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.7566142633664902
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5461696178937558
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5613747954173486,0.378136466902742,0.4158890873504751,0.6638608454113852
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5604395604395604,0.3767806267806267,0.4147021070097993,0.5287833131139201
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5932721712538226,0.4520680836052562,0.4839665973812877,0.8405130647182715
87,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4506802721088435,0.4955245255997135,0.5611434413337527
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803615654014423
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.716135
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5496323529411765
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5695581014729951,0.4011701354599489,0.4366840583330708,0.7100013743782143
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5516483516483517,0.3768127618433774,0.4138111646651769,0.5436543654365437
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5588888888888889,0.3719668353491446,0.4100365000211903,0.7553075000000001
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5566584967320262
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985751428235395
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102474935432046
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
105,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
109,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
110,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
111,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
112,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
113,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
114,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
115,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
116,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
117,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
121,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
122,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
123,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5179640718562875,0.5076537749026174,0.5156175904806245,0.5069695196982228
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
129,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
130,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
131,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5374098931145911,0.4761232351231562,0.4881934998874578,0.549810912832206
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5249500998003992,0.4470942283348094,0.4702853389841341,0.4746010933370988
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666668
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983304097152538
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102434262705142
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531856874465459
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675526895250078
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
201,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
213,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
217,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
221,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
225,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/47_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.8560775540641312,0.8557758552847922,0.8562202051174057,0.9449445003341798
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4810379241516966,0.4777085897811156,0.4823696578999291,0.4750650555746072
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7007208550832712,0.6988746995394057,0.7004629793882551,0.7705295880700298
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5069860279441117,0.503980278980279,0.5082962262103979,0.4963488189135214
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5101449275362319,0.502775858981247,0.5103203815494458,0.502782139687308
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7623574144486692,0.7601465750663701,0.762313635451,0.8442587904308768
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.4887312312312312
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9765051395007344,0.9762320256875612,0.9765088807858462,0.9977677646006308
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5103857566765578,0.5033893309755378,0.5116101311742364,0.5116558908045977
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8477905073649754,0.8450447573335337,0.8473516374829008,0.937583939546648
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.4637362637362637,0.4579525037106476,0.4642284986320609,0.439018901890189
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7437185929648241,0.7394645228721188,0.7428821185083931,0.8215531249999999
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.5033129813362937,0.5142586654358938,0.5073905919300881
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9797449362340586,0.9795190204912226,0.97976268675671,0.998842703444753
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5151515151515151,0.5086360929124478,0.5154944321114661,0.5153215284249768
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7327459618208517,0.7290061898587767,0.732465478923696,0.7975146469991381
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5667655786350149,0.5614795008912656,0.5681942482954876,0.5679238505747126
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7688888888888888,0.7679250616139126,0.7695868327776649,0.86091125
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4451901565995526,0.4366615171965201,0.4464306859672665,0.4273999183006535
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7928134556574924,0.7897059948990942,0.7926375616522999,0.8801976351071215
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5356037151702786,0.5172379434037465,0.5321054729290344,0.518107109153822
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.781695423855964,0.7797273501104195,0.7820859146784929,0.8762775869853736
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5363636363636364,0.5275789473684211,0.5353875598086125,0.5342031686859273
24,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7804182509505704,0.7776203810465053,0.7799677464744922,0.8610250860832727
25,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5134099616858238,0.4956329884357882,0.5097820079613267,0.4757882882882883
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9165302782324058,0.9153985963568024,0.9164929113780228,0.980773774934717
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5164835164835165,0.5037085514834206,0.5126335270314328,0.5110065354361523
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.805045871559633,0.8026875057308412,0.8051613160407627,0.8988429035444965
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4736842105263157,0.4641881342701015,0.475450922387937,0.4763290342875118
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7916666666666666,0.7892942105228657,0.7917784577938615,0.8813825000000001
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4675615212527964,0.4521381782227166,0.4650937863679836,0.4524101307189542
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7007736461192913,0.7006715585792482,0.7010399014602142,0.7680662080631802
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.498191881770387,0.5004490015908584,0.500929371809733
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.553623188405797,0.5041252893302471,0.5236519834609688,0.5205161466511914
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5489614243323442,0.5024864024864025,0.5236934512898905,0.503430316091954
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5362318840579711,0.5031682027649769,0.519142790355974,0.5207380350925105
40,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.4897314375987361,0.5176685790305147,0.5300605536332179
42,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9992498124531132,0.9992399296378974,0.9992497474345922,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.509090909090909,0.4526130406290957,0.4739254438222328,0.4994594594594594
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.4738509987225067,0.4910510946320372,0.4696365330848089
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5489614243323442,0.5213068181818182,0.5373533180469382,0.5187859195402299
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5274725274725275,0.4981403103757855,0.5117397928479114,0.522296794896881
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5046439628482973,0.4409830391138802,0.4707693428795249,0.4557250707769739
52,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5191570881226054,0.4713337502774023,0.495093115576293,0.4692192192192192
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5570469798657718,0.5181511324041812,0.5374459228772538,0.533343545751634
56,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.4947744774477448,0.506609992336559,0.4919048675690396
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5164835164835165,0.4682772395036546,0.4862226418830192,0.4295483896215708
60,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.501996007984032,0.4859557406122292,0.4961055143164208,0.4837774595041655
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5302013422818792,0.4714765100671141,0.4963064726814108,0.4873876633986927
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5134099616858238,0.4790828513955243,0.4990643036540568,0.5080705705705706
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.961816820564013,0.961477625082212,0.9617184899589164,0.996738393319637
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5270541082164328,0.4793810786914235,0.4970611426212283,0.5151322880442519
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4497208382202369
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5145785003933593
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542515812712339
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5726872246696035,0.4262980386480423,0.4577887356410526,0.719430048986984
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4467514674792427,0.4856745519022881,0.5448994252873564
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.568642160540135,0.3937233089153661,0.4306126198027126,0.7568514236457919
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5545454545454546,0.3746374289360714,0.4152946098647456,0.548816402609506
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099390889642282
85,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5825688073394495,0.4229038722606503,0.4577145412458536,0.8378548701583308
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5913312693498453,0.4321862348178138,0.4796505433624548,0.5536332179930796
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5624082232011748,0.3860335939201781,0.4217917379387911,0.7752075673434653
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5756676557863502,0.4062881149207209,0.4505149950356352,0.5247126436781608
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3594260457369803,0.3988094814435215,0.7127337499999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5491625816993464
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4210076743410076,0.4542853236943071,0.7095709769900151
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.4042007123402472,0.4383989151431012,0.5494266817986146
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5588888888888889,0.375192356117624,0.4128350882428833,0.7559175
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5585988562091503
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985148353807002
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5103085026335591
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
115,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
121,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
122,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
123,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
124,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
125,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
126,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5089820359281437,0.4992056107045481,0.5070267508834246,0.5161519375466483
128,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
129,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
133,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
134,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
135,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5448670146656723,0.4921642756492231,0.5031846786380022,0.5502471341476132
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5159680638722555,0.4582727196722682,0.4780338161566674,0.4853448449760957
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666667
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983496780683601
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102637626339658
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
158,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
159,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531833182891841
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5673954073608053
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
181,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
182,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
183,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
191,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
192,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
193,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
199,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
200,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
201,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
219,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
225,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
226,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
227,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/48_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9821029082774048,0.9820295710265484,0.9821069033027432,0.9991218470161668
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5149700598802395,0.5121635538173643,0.5162994574889698,0.5190002622395256
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9500372856077554,0.9499325507983476,0.9500868069578556,0.9939253016307776
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5139720558882236,0.5120430784922527,0.5154723716406452,0.5110806285679704
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.9277739583333334
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5217391304347826,0.5145444777035844,0.5219104316902873,0.5043353587765412
6,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
7,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5311572700296736,0.5233977801646975,0.531879083040369,0.5235452586206897
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.903041825095057,0.9009745293466224,0.9023209917090896,0.973854570549994
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4846743295019157,0.4629444769543217,0.4790866531325344,0.4724474474474474
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7997817785051827,0.7963484391863154,0.7993057272550876,0.8755156932291377
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5208791208791209,0.5082202919244805,0.5170641313311471,0.5121022971862402
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8664752333094041,0.865952361243326,0.8668117946392935,0.9542604166666666
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.518840579710145,0.5179292929292929,0.5205416483677353,0.5142520652693385
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.8687171792948237,0.8672102918783532,0.868812686243755,0.9524539247745836
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.503030303030303,0.5003877257117536,0.5047920212426693,0.5216216216216216
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8722222222222222,0.8707516633698975,0.8722834955077358,0.956204375
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5279642058165548,0.523345782395779,0.5299585250209806,0.5492544934640523
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8744493392070485,0.8730892024305198,0.874516863727869,0.955758970946027
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4985163204747774,0.4945104687181034,0.5007863031368928,0.4818965517241379
20,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.786697247706422,0.7838161253460327,0.7866781674258897,0.8811156835848193
21,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5015479876160991,0.4921234850038576,0.5030473403044102,0.4936890531613714
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8829707426856714,0.8820305798739227,0.8832235595762257,0.9610259006389644
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5393939393939394,0.5310571781160016,0.538636052005036,0.5196644920782851
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6715766503000545,0.6461898263695617,0.6567892131429853,0.7534769357634912
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5010989010989011,0.4596623576372359,0.476434291895529,0.4698469846984698
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.8702471482889734,0.8693011587623939,0.8703475605850907,0.953201878379401
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5306513409961686,0.5232592382734595,0.5321297615407103,0.5320720720720721
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9480122324159022,0.9475095604551248,0.9480986291591608,0.9920254163201774
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4860681114551083,0.4824517374517374,0.4892826661247714,0.4878302925448254
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9833333333333332,0.983141521309117,0.9833413255010092,0.999218125
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5011185682326622,0.4892998949714374,0.5002495481399252,0.5014910130718955
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4789579158316633,0.4754164644994338,0.4802535687580886,0.4757285502206495
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5246376811594203,0.4890919598352958,0.5058882896917503,0.5025773195876289
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5756676557863502,0.5229794605295718,0.5450896853248269,0.5427083333333333
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5,0.4626521005417888,0.4798235485685526,0.491780055917987
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.5363269823701479,0.5483877398797636,0.5582542500170683
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.544891640866873,0.460105747910626,0.4938876271353807,0.4900912236552375
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5181818181818182,0.4766136996139689,0.4944924602883127,0.4773159366262814
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5578635014836796,0.5007308124446919,0.5242855175748008,0.5376975574712644
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5340659340659341,0.4973318881060574,0.5125630778942989,0.5188627558408014
50,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,1.0
51,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5356037151702786,0.4626696832579186,0.4939271255060729,0.4561182761874803
52,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.999254287844892,0.9992508633320598,0.9992542752547712,0.9999980137902542
53,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5419161676646707,0.506904038211029,0.5215907741616204,0.4962419058761826
54,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5076628352490421,0.4453214476203077,0.4731078946776864,0.4775525525525525
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5302013422818792,0.4875196540880503,0.5083641994850365,0.5064644607843137
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9994544462629568,0.999447467680778,0.9994544123863444,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5230769230769231,0.4747607470967811,0.4926167251763989,0.50350252416546
60,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5249500998003992,0.5052385674748238,0.516277025577146,0.5156617513565853
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5548098434004475,0.4912465326431982,0.5165913970590634,0.4744893790849673
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4923371647509578,0.4523818006912031,0.4744847680434079,0.504039039039039
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9895183428999252,0.9894619979712214,0.9895133430086408,0.999735998538608
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.533066132264529,0.4853096765339955,0.502904160224192,0.5090720517357087
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4593080243866833
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5209932826336918
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542503398901426
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5719530102790015,0.4152909495375248,0.4481788715087851,0.7173854697404455
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.4246849006574407,0.4665889986222167,0.5325790229885058
78,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
79,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5693923480870218,0.3940909090909091,0.4310093432449021,0.757394155823425
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5575757575757576,0.3760360547036883,0.4168314935513442,0.5457595526561044
82,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
83,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5848623853211009,0.4304848917852013,0.4644887449869413,0.8369451137313992
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5975232198142415,0.4458082567838665,0.4915920621953997,0.5554419628814093
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.8040029918681391
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.780357201304865
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7162474999999999
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5450367647058824
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5706492089470813,0.4129659569567537,0.4469923429125612,0.7078144251843957
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5538461538461539,0.3818638112765602,0.4184100590725988,0.5508942198567683
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5588888888888889,0.3730479031409019,0.4109746349262053,0.75534625
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5529207516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985791466371719
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102596953612755
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
105,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6162068108376834,0.6101609135151989,0.6134312491926306,0.6476259083185443
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.497005988023952,0.4857875980042765,0.4942771904515986,0.4818328525608699
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.544618443947303,0.4767359833149307,0.4894317368217443,0.5406743480018233
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5299401197604791,0.4580232182907489,0.4800908702485839,0.4788251669255441
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666666
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983669445146502
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104427226323388
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531691033450134
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
205,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
206,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
207,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
217,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
218,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
219,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
223,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
227,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/49_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7934377330350485,0.7924750765901238,0.7934271930009801,0.8852288560524281
1,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.468063872255489,0.4623830399790616,0.4685602556582836,0.4628810037722147
2,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7056922694506587,0.7045421500989236,0.7057839124268926,0.7752242430802935
3,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.4810379241516966,0.4786367547879685,0.4825916219752853,0.4734492566518063
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6374730796841349,0.6250052640472767,0.6320245460790513,0.7117874999999999
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4898550724637681,0.4722569879015436,0.4842683789519508,0.4574998293165836
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.7343155893536122,0.7294905188880494,0.7328903906039976,0.8237929880764298
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5402298850574713,0.5219780219780219,0.5359353290387773,0.5305030030030031
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.806873977086743,0.80370220232333,0.8064928196044444,0.8828451075752352
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5252747252747253,0.5120158887785501,0.5210318975959493,0.5149688881931672
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9904552129221732,0.990342717358401,0.9904559781981171,0.9997086965534548
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5014836795252225,0.4915948275862069,0.5014836795252225,0.4976293103448276
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7286432160804021,0.7248761677848141,0.728181001565606,0.7859677083333335
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5043478260869565,0.4968915496200783,0.5045253564790251,0.501177715573155
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.77344336084021,0.7708057206622486,0.7735909211298861,0.8608348041831424
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4939393939393939,0.4815567408912595,0.4912686256348943,0.516085740913327
16,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7518355359765051,0.7453107019562716,0.7497404057865219,0.8300675343945362
17,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.4966556269887655,0.5124869374731066,0.496857040229885
18,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6933333333333334,0.6708952999238182,0.6804433992470161,0.78051125
19,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.4777829067719821,0.5034691851290378,0.5144607843137255
20,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9819967266775778,0.9817885016677842,0.9820062880300684,0.9990777198824304
21,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5032967032967033,0.498390243902439,0.5039508978826052,0.4933080264548194
22,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.6674311926605505,0.6452599388379205,0.655430238756558,0.7203055739165252
23,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5572755417956656,0.5123884930060701,0.5357480796210637,0.5452579427492922
24,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7723384030418251,0.77103078812278,0.7726591387766854,0.8660455847053021
25,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5306513409961686,0.5261279887951446,0.5330460568672989,0.5418468468468469
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5424242424242425,0.5393404886707158,0.5439090127500145,0.5404473438956197
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7347094801223242,0.7326428056848364,0.7353384679946031,0.8032035745846274
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4520123839009288,0.4484385401290845,0.4554487721430867,0.4323883296634161
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7933333333333333,0.7922159167076277,0.7939089722011211,0.888585625
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4966442953020134,0.487408834457135,0.4971060683442573,0.4842728758169935
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.9862740204641876,0.9861997281962938,0.9862671977048914,0.9993510068340092
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5100200400801603,0.507384359149065,0.5114281435912934,0.5026437272486934
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5594202898550724,0.5181210027199883,0.5357038675398756,0.5445825083634874
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.994748687171793,0.9946738587553692,0.994745371988787,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5363636363636364,0.4818934644077536,0.5022561455127565,0.4783597390493942
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.4800779239873557,0.4990489097140763,0.5378234450740766
40,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.999265785609398,0.9992568921615216,0.9992657259218284,1.0
41,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5637982195845698,0.5004588127338181,0.5252667470836958,0.5456896551724137
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5232198142414861,0.4512135922330097,0.482600919775166,0.4675802139037434
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5341246290801187,0.48080074579265,0.5040065098159002,0.4894037356321838
46,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.4700302241374151,0.4881338748831342,0.4717614165890028
48,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5340659340659341,0.5078571428571429,0.5205871271585557,0.5262787148280046
50,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9995247148288974,0.9995204246885552,0.999524693270403,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5268199233716475,0.4728673930374701,0.4980667784630141,0.4527177177177177
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.4543473955238661,0.4906234689516424,0.5030670022019503
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5339321357285429,0.5053149146389294,0.5186142041079613,0.5178222016016784
56,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5379241516966068,0.5095520459910585,0.5227374229164585,0.5160712484618643
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5011185682326622,0.4689599326617264,0.4873780603068987,0.5055555555555555
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4945054945054945,0.4472789115646258,0.4653883531434551,0.4871443666105741
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5615212527964206,0.4635824843260188,0.4958868948686121,0.4941380718954248
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.9995247148288974,0.9995204246885552,0.999524693270403,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5229885057471264,0.467135120509341,0.4929136060037035,0.4955105105105105
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4828623291761887,0.4971095186326622,0.4956053118581335
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4610352820368184
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5087124039295584
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542510847187974
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694020833333334
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5741556534508077,0.4271268448900027,0.4586634589001463,0.7202985042058981
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.440517977421497,0.4801111499902739,0.539978448275862
78,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5597381342062193,0.3699643887415438,0.4086359770320593,0.664147777003518
79,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3662428287731685,0.4051177584551371,0.5308182992212264
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.757510455575775
83,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5465051258154705
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5840978593272171,0.4275563793636082,0.4618856512854522,0.8378264402699893
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6037151702786377,0.4637891678771529,0.5070390231648847,0.5535938974520289
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5646108663729809,0.3911369264576729,0.4264521164266765,0.7779940430081717
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3979844521923394,0.4428298900710987,0.5258261494252873
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.71662
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.5439338235294118
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5722858701582105,0.4218558904180131,0.4548378645856499,0.7094335391685735
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5648351648351648,0.4137208454810496,0.4470837471566335,0.5510898915978555
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5561111111111111,0.3652659885048796,0.4039377458718971,0.7578912499999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5566380718954249
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985813987823402
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102474935432046
102,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
103,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
107,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
108,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
109,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
110,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
111,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
112,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
113,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
119,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
120,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
121,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
122,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
123,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
124,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
125,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
126,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
127,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
128,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4950099800399201,0.4807588320115357,0.4903740644162287,0.4946079519093054
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
133,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
134,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
135,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5453641561024112,0.4721814996207101,0.4854208186504438,0.5391283319909865
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.530938123752495,0.4550112946230188,0.4777487407794394,0.4907873237447804
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.66920625
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.598365443084538
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104386553596486
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
158,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
159,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531572575582043
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
179,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
205,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
225,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
226,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
227,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
228,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
229,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/4_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7439721600795426,0.7433567533686946,0.7442033280826023,0.8223034968215679
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.498003992015968,0.4961365933440836,0.4995652597580353,0.5028120146047244
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6500124285359185,0.6469447835140375,0.6491616683165169,0.7055352189746588
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5239520958083832,0.5156737191224947,0.5227514152203535,0.5165271417908942
4,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7896625987078248,0.7868505558401733,0.7893638191531368,0.8700677083333332
5,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4898550724637681,0.4825470411780747,0.4902115617947776,0.4713081177032839
6,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6633165829145728,0.6365544500477034,0.6466787489894027,0.7187916666666667
7,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.4568301974809516,0.4817514349651484,0.5081586673038847
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9239543726235742,0.9224399706938102,0.9234598740342634,0.9855721061935284
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4846743295019157,0.4654469455579539,0.4805957935138026,0.4964039039039039
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7790247009543549,0.7811684294740747,0.8646297738545039
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5142857142857142,0.5068149826621349,0.5136186846764661,0.5096759675967596
12,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.737151248164464,0.7358388755615366,0.7378621166577163,0.8138156387400853
13,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4718100890207715,0.4666963015647226,0.4739795746081862,0.4488326149425287
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7524381095273819,0.7497166539217829,0.7526730553350595,0.817107237493216
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.512700255398189,0.5189648985794796,0.5180242311276793
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7733333333333333,0.770442323633813,0.7733047094749224,0.8628074999999998
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4988814317673378,0.4970464135021097,0.501328122787642,0.500234885620915
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7232011747430249,0.719376771745849,0.7229365934035976,0.7827716377363431
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5139698834574006,0.5228201003388567,0.4958692528735632
20,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9165302782324058,0.9154414502694758,0.9165145739829406,0.9807810085042664
21,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.512087912087912,0.4999108840304183,0.5086577633393223,0.5044319649356239
22,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8769692423105776,0.8760140653357531,0.8772468151066806,0.9584388012460036
23,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4727272727272727,0.4622789931075817,0.4713644536464434,0.4556383970177073
24,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8799694189602446,0.8789676213220581,0.8802303914542259,0.9613566742716616
25,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.479876160990712,0.4695808570534876,0.4812488681823419,0.4629797106008179
26,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.6463878326996197,0.6321453581550117,0.6389569764154764,0.7119284932213696
27,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5574712643678161,0.5372961938273926,0.5517334002691635,0.5246996996996997
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9969418960244648,0.9969033137856989,0.9969429530721023,0.9996730562840714
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5015479876160991,0.4902915951972555,0.5022515121422768,0.4845470273670965
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7155555555555555,0.6802660009242312,0.692068527556781,0.8134956249999999
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5346756152125279,0.4504444864762625,0.4807676928213181,0.4657169117647058
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7636635887197405,0.7627400272447348,0.7637263909000409,0.8518176062699722
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5,0.4930322757974784,0.4997022340084392,0.4849104183189962
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.9992821249102656,0.9992743707002036,0.9992820710615846,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.553623188405797,0.5153079842358781,0.5322930747441927,0.5302109647026695
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5370919881305638,0.4807601137800253,0.5046123488653884,0.516900143678161
38,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5232198142414861,0.4692488262910799,0.4959723251791451,0.4719841145014155
40,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4909090909090909,0.4394337714863498,0.4600238992554463,0.4405778191985089
42,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5370919881305638,0.5023852794184461,0.5207135413225982,0.5269037356321838
44,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9913854989231874,0.9912775043518554,0.9913771380531488,0.9999541666666666
45,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5304347826086957,0.4394407446040279,0.4675899793824504,0.4644637127056735
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.4923076923076923,0.4515755365277147,0.4683282780178668,0.4729385982076468
48,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9992498124531132,0.9992399296378974,0.9992497474345922,1.0
49,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4696969696969697,0.4320137693631669,0.4497470401084858,0.4690773532152842
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9982600049714144,0.9982518959520228,0.9982599161865304,0.9999898206750532
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.530938123752495,0.5038809668284789,0.5168314009117687,0.5344401186129546
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5634674922600619,0.4962336153973784,0.5252923248888772,0.4966184334696444
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.999254287844892,0.9992508125508668,0.9992542497942274,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5069860279441117,0.4785472289644012,0.4921589618093909,0.4920581768301292
56,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5503355704697986,0.5059361132343156,0.5268104849196547,0.5461397058823529
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5252747252747253,0.4611133043821556,0.4819555493854744,0.5041286737369389
60,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5229885057471264,0.4492527637360541,0.4793647421489528,0.4998348348348349
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5145413870246085,0.4726394937286947,0.4935904403766515,0.4764501633986928
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5498084291187739,0.5074977416440831,0.5290678960429451,0.5402327327327328
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5160320641282565,0.4839052979487218,0.4983558915716451,0.5084172208325707
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4629971607131685
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5205373893046619
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542508364425792
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4301111587225569,0.4611652165409639,0.7189783649912173
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.5460847701149425
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5656414103525882,0.382462016317641,0.4205613117711907,0.7570817427631908
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3715441495160167,0.4133257873259712,0.5449021435228332
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5886850152905199,0.4387824111882401,0.4720448233411129,0.8403235321293275
83,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6037151702786377,0.4637891678771529,0.5070390231648847,0.5598458634790815
84,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703632
85,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5653450807635829,0.3941517866535223,0.4291471009191148,0.7763487785984704
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5786350148367952,0.4181177042801556,0.4607409449364384,0.5224497126436782
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.717005
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5555351307189542
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.569012547735952,0.4056439749660149,0.4404936705100701,0.7095504818762915
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.3967757331494935,0.4319945314271028,0.5471960239502212
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3706324154652899,0.4088218188972418,0.754215
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.4007535561074735,0.446288836087956,0.5567197712418301
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985168372875163
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.51032070445163
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
121,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
122,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
123,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
124,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
125,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5129740518962076,0.505887203366195,0.5125015953275401,0.4963145260524882
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
129,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
130,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
131,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5421327367636093,0.4669341407719275,0.4804211159630233,0.5369273633164936
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5159680638722555,0.4247534632334401,0.4503575616583707,0.4790389930002219
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692125
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5660094834040429,0.5476147952517613,0.5536932379951514,0.5983516799751765
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102718971793464
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531785799744606
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674347279018559
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
179,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
180,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
181,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
189,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
190,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
191,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
213,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
217,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
218,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
221,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
225,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
233,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
234,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
235,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/5_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.6646781009197117,0.6640054694956931,0.6650181534729654,0.7250751780388761
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5329341317365269,0.5284231697506034,0.5335785548773732,0.5300465979464628
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6900323141933881,0.6898004004222248,0.6903717516220906,0.7635848056940663
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5189620758483033,0.5139251207729469,0.5194558949733383,0.5003247735662558
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5043478260869565,0.4982607734242777,0.5051487540688879,0.5064176964566123
6,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.8737151248164464,0.8723665772423457,0.8737921846778235,0.954248993530227
7,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5074183976261127,0.5037435242353274,0.5096993535238415,0.5075251436781609
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9272813688212928,0.9269048811141652,0.9273985537367564,0.9853984354131586
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5210727969348659,0.5146605971348239,0.5229964568748784,0.5320195195195195
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.8003273322422259,0.7971049995644978,0.7999646454473299,0.8764910195234041
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5384615384615384,0.5269427281368821,0.5352168031588184,0.5267972449418854
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9267767408470926,0.925929285472994,0.9267426151273304,0.984684375
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4753623188405797,0.4611654255365048,0.4720666114664195,0.481941694544958
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5242424242424243,0.5106493506493506,0.5205352223534042,0.5115563839701771
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.7033333333333334,0.7027461652647204,0.7042140854362527,0.7875918749999999
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5100671140939598,0.5092713737875029,0.512056464860102,0.5309946895424837
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.8788546255506607,0.8778584880279795,0.8790570925268155,0.9609456997283352
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5113465524450018,0.5182222686104421,0.4967672413793104
20,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7295627376425855,0.7284112442539746,0.7300754463776605,0.8057731631693961
21,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5,0.4955550701080779,0.5026306727931784,0.4817492492492492
22,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7859327217125383,0.7842941854137069,0.7864501542279585,0.8764662122622846
23,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4705882352941176,0.4614829620240823,0.4725393652805538,0.4918409877319912
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.734860883797054,0.7312316715542522,0.7347245753560099,0.8146675089756542
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4747252747252747,0.4672209456711855,0.474308367555603,0.4615798536375377
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9654913728432108,0.9650547561731772,0.965497233469654,0.9966968589945316
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5060606060606061,0.5004411423264454,0.5068633865940576,0.482385834109972
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7958715596330275,0.7934716079345563,0.7960247480393128,0.8845249010284512
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5077399380804953,0.4966233766233766,0.5084347231715652,0.4611906259830135
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.8555555555555555,0.8545181441986311,0.8558831591419527,0.945523125
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4988814317673378,0.491736040609137,0.5002296187783191,0.5046466503267973
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.6074369852757674,0.56974427645865,0.578229903148507,0.6574308278635401
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4338053263315828,0.4578719141208147,0.48202468834523
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5884057971014492,0.5284707784707785,0.5494236711628016,0.5359459274936847
36,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5393939393939394,0.5074820313420526,0.5226781780334273,0.519645852749301
38,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5103857566765578,0.4520001182627206,0.4769467092213602,0.5208333333333334
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5507246376811594,0.4865134769207132,0.5091452794838213,0.5145592954188571
42,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5386996904024768,0.5017135165916033,0.5231486855047233,0.5020839886756843
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5818181818181818,0.5376461988304093,0.554968545100124,0.5683504193849022
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5489614243323442,0.5151446312282296,0.5330029376989418,0.514008620689655
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5170278637770898,0.4574935400516796,0.4858697130422956,0.4727901855929537
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9965200099428289,0.9965027036022364,0.9965192761050652,0.999968965472723
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5269461077844312,0.4910806130846249,0.5061818740108591,0.5274282371452201
52,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.545054945054945,0.4879051331821814,0.5070803990079114,0.5285680741987242
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5592841163310962,0.4999290147819617,0.5242106472338803,0.524795751633987
56,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.4980769230769231,0.5207780725022104,0.5144444444444445
58,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9972657220979368,0.9972524124201414,0.997265294286865,0.9999893241226168
59,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5139720558882236,0.4881636788727254,0.5010105154315512,0.4915215944163153
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4989010989010989,0.4621080139372822,0.4778764789217751,0.4845614996282237
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5369127516778524,0.5070614621568492,0.5241581097916056,0.5091809640522876
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5593869731800766,0.5273005023859395,0.5457030371061063,0.5253003003003003
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4836577273038244,0.4979410658218675,0.510581009903809
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5550947273082985
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5159986282855586
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.554250588166361
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5719530102790015,0.4224258889507163,0.4543595310237122,0.7190110957155482
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5816023738872403,0.4342203964993749,0.4744933786925707,0.5357399425287356
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.568642160540135,0.3923448010686835,0.42942126524722,0.7574694086043574
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5465424044734389
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
82,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
83,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5932721712538226,0.4509180088818187,0.4829797571638016,0.8412546109725153
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6099071207430341,0.4809458218549127,0.5217969165337586,0.5577618748033972
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.8040029918681391
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.780357201304865
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.7118037500000001
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3860241515481027,0.4334530322334324,0.5458129084967319
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5733769776322968,0.4241961918534587,0.4569743923729247,0.7099205995182443
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5626373626373626,0.4089790536615296,0.4427573888243205,0.5510703244237467
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985806480672842
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102759644520367
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
105,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
111,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
112,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
113,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
114,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
115,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
116,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
117,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
118,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
119,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
120,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
121,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6962465821526225,0.6940484115007435,0.6957953447754037,0.7551301314970164
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.497005988023952,0.4913131768953068,0.4973282226161395,0.4822120912593549
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5458612975391499,0.5013461241644603,0.5113824070134959,0.5551143411295376
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5578842315369261,0.4927730159074781,0.5130862642375567,0.5159542492889274
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692020833333334
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983279073317335
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102515608158948
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531596267155661
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5674740484429066
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
197,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
205,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
206,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
207,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
208,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
209,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
210,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
211,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
215,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
216,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
217,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
221,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
225,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
229,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
230,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
231,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/6_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.7061894108873975,0.7044684119853726,0.7059875999412317,0.7786291031369204
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5149700598802395,0.5106635261583974,0.5157947152737837,0.5151695479394025
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9313944817300522,0.9312427270173748,0.9314603223990444,0.9877809617823452
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5109780439121756,0.5060583257210233,0.511568410095114,0.5047243459141064
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6862885857860732,0.6848535395029958,0.687036641827252,0.7517052083333333
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.4956521739130435,0.4937765634486946,0.4976170991614089,0.5101556632757561
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.8526615969581749,0.8515010632436445,0.8527364701010479,0.940727211066065
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4789272030651341,0.4688215488215488,0.4797693409187662,0.4715165165165165
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9772393538913364,0.9769784282496528,0.9772447523528884,0.9979401464154402
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.516320474777448,0.5094088542364404,0.5175300083721244,0.5207794540229885
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7806873977086743,0.7788517406962785,0.7811050921186805,0.8646044563610805
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5142857142857142,0.5068149826621349,0.5136186846764661,0.5184322780104097
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9870782483847812,0.986940625,0.9870782483847812,0.999559375
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4985507246376812,0.493632761794874,0.4998525383313654,0.4976445688536902
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7741935483870968,0.7717472245846477,0.7744239991800811,0.8619635958971272
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.503030303030303,0.4988888888888889,0.5044107744107744,0.5147250698974837
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.775,0.7710305603532349,0.7743802984517709,0.8639049999999999
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.532788002726653,0.538975126153452,0.5498570261437908
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.748898678414097,0.7479851973684211,0.7496339192557384,0.8310570932934745
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.4747774480712166,0.4587450660133388,0.471736823887826,0.4701149425287357
20,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.8184546136534133,0.8040858318636097,0.8100960425291508,0.9201123318784462
21,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4909090909090909,0.4162735849056604,0.441573756432247,0.4504007455731593
22,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
23,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5134099616858238,0.5050100798924811,0.5146452384201389,0.5052252252252252
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9165302782324058,0.9153985963568024,0.9164929113780228,0.980773774934717
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5032967032967033,0.4909002693282637,0.4998047500661569,0.502436113176535
26,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7790519877675841,0.7685201004517388,0.7741824054602577,0.8420115567496109
27,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5479876160990712,0.5192276323301525,0.5377942041303405,0.5094959106637308
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9577777777777776,0.9572606314179348,0.9577830014783824,0.993995
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5458612975391499,0.5357400500376049,0.5454012408345342,0.5361723856209151
30,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
31,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5108359133126935,0.5011534250860181,0.5121269117429169,0.5013368983957219
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7481906663339156,0.7471423876378758,0.7482272341954054,0.8367100913620223
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4916483632911031,0.4985080204785919,0.4744717629593476
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5507246376811594,0.4651483781918565,0.4918134445544653,0.522461937598143
36,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,1.0
37,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5572755417956656,0.4942791762013729,0.5224617608093459,0.523041837055678
38,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9969992498124532,0.9969581211092248,0.9969981884265634,0.999997719612699
39,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5363636363636364,0.4586974001608148,0.4835505957457177,0.4979310344827586
40,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5578635014836796,0.5239074988859286,0.5416400780203097,0.5409303160919541
42,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.527536231884058,0.4625089605734767,0.4858103994597683,0.5383696320065543
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5489614243323442,0.5100244872972145,0.529288024567226,0.485919540229885
46,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5242424242424243,0.4771894771894772,0.4962007689280416,0.4912767940354147
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.9984709480122324,0.9984500165900364,0.9984706725987826,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.4643081814958423,0.498350842277433,0.5011402956904687
50,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5459081836327345,0.5256644349766687,0.5366175743461342,0.5119238295039639
52,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.9989088925259136,0.9988947977715072,0.998908756344712,1.0
53,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5230769230769231,0.4683348679923967,0.4874570927137039,0.5023676280671545
54,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9994444444444444,0.9994374295028848,0.9994444095442376,1.0
55,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5257270693512305,0.4609065671505939,0.4872529648192397,0.4797794117647059
56,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.9997514292816306,0.9997503045781404,0.9997514334471992,0.9999995034475636
57,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5538922155688623,0.5219521775001787,0.5357640858542041,0.5319629637100842
58,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.9994544462629568,0.999447467680778,0.9994544123863444,1.0
59,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5208791208791209,0.4650407731803081,0.4844132611574472,0.4848354400657456
60,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4904214559386973,0.4267241379310345,0.4552781080724005,0.4480780780780781
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.9988888888888888,0.9988747172727148,0.9988887485758574,0.99999875
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5100671140939598,0.460088355495745,0.4832402804346238,0.5008169934640523
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5383141762452107,0.4910984089998907,0.5142608608560855,0.4959009009009009
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5410821643286573,0.509829490616622,0.523719567821971,0.5305167469953023
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5324384787472036,0.3507919642386055,0.3739245795731121,0.4569570968763872
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3633807964843097,0.402511162785002,0.5239787787707018
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542505881663609
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5734214390602056,0.4267124433918728,0.4582261318663477,0.7208505624229464
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4511336340734664,0.4892941252757832,0.5420258620689655
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5633908477119279,0.3770867992882882,0.4156765267395497,0.7510546791267029
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3654771850260572,0.4081283053714132,0.5342031686859272
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
85,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
86,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
87,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5909785932721713,0.443707345769058,0.476531546549841,0.8380917858945109
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6068111455108359,0.4609946784048354,0.5052603916334427,0.5533972947467757
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.5631424375917768,0.387739375024082,0.4233493246263027,0.7732306315938773
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5756676557863502,0.4062881149207209,0.4505149950356352,0.5210847701149425
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213328799356005
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.71685875
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3913511509698943,0.4381766198291087,0.5445874183006536
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.575013638843426,0.423368193292463,0.4564398064179389,0.7063182818825606
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5582417582417583,0.3956545011200761,0.4307898829556939,0.5531640120533793
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.59858014759058
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102352917251337
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
105,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
111,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
112,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
113,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
114,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
115,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
119,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
120,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6234153616703952,0.6233258975129916,0.6237169424590623,0.6757358658831731
121,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4740518962075848,0.4739885026442325,0.474633964380184,0.4842131805619994
122,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
123,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
129,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
130,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
131,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5485955754412131,0.487501830909798,0.499421488770139,0.5431888895399243
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5179640718562875,0.4423346158233689,0.4652898978713008,0.4765013212837633
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666667
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286406772717962
144,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
145,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
146,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
147,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983309101919577
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102556280885852
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
161,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
162,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
163,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.8531927949186313
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5673954073608053
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
175,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
191,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
192,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
193,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
194,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
195,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
207,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
211,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
212,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
213,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/7_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.8714889386030326,0.8711831757897397,0.8716059396795477,0.956019233462073
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5109780439121756,0.5089748256839629,0.5124804575833352,0.5097008452181631
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.7591349739000746,0.7569895730768259,0.7585276778998429,0.8530251960637297
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.499001996007984,0.488134585952001,0.4964712292826181,0.4814959756318964
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8391959798994975,0.8382415759460861,0.8395170877716733,0.928296875
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5014492753623189,0.4935823035433877,0.5014492753623189,0.4869427186454563
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.75,0.7478115030535046,0.7500223316014949,0.829496318270622
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5134099616858238,0.5059838740927315,0.5150344183468129,0.5217717717717717
8,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7981451172940535,0.794594355577308,0.7976147130542076,0.874377611620006
9,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5274725274725275,0.51463415844286,0.523482223584928,0.5191562634524322
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9882525697503672,0.9881160128437804,0.988254440392923,0.9994948558211592
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5252225519287834,0.5112400290065264,0.5227694777318962,0.503125
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7379755922469491,0.7298214290458769,0.7346397982101468,0.8172479166666669
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4985507246376812,0.4743678940369356,0.4884200793860175,0.4774868573769372
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9909977494373592,0.9908807311833842,0.9909977494373592,0.9997468770095912
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4757575757575757,0.4639386285317233,0.4735867487160927,0.4680894687791239
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.9772222222222222,0.9769517251071604,0.9772291580456852,0.99853375
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5145413870246085,0.4984773200833466,0.5111277727995902,0.504095179738562
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.986784140969163,0.9866430138974548,0.9867922053732604,0.9992973804510292
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5459940652818991,0.5401471571906354,0.5473788593035142,0.5375718390804598
20,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7181558935361216,0.7175801209246884,0.7187801522622022,0.7957777488073238
21,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5095785440613027,0.5085396531179665,0.5119160486838095,0.5022897897897898
22,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9357798165137616,0.9349239855860466,0.9357798165137616,0.988134075353419
23,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.544891640866873,0.5354700478412726,0.5459157270653079,0.5248702422145329
24,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.7806873977086743,0.7784794372294372,0.7809528355804951,0.8693237576947096
25,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.512087912087912,0.5088400046679893,0.5133168500305856,0.5338609947951317
26,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9227306826706676,0.9219418818113028,0.9228307544214828,0.9825048686268876
27,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5212121212121212,0.5190746753246753,0.5229609405745769,0.5052190121155639
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7270642201834863,0.7115873148225353,0.7192491491596398,0.8348330099433533
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4891640866873065,0.4440619621342513,0.4690642268321405,0.4849795533186537
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7366666666666667,0.7335718238151565,0.7367623834558887,0.810215
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.4742729306487696,0.4708407006090281,0.4768471031785757,0.5064644607843137
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.996506114299975,0.9964895800011314,0.9965056333021906,0.9999388167229286
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.4979959919839679,0.495723211449146,0.4995224863730274,0.4969454782095865
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.553623188405797,0.5217993951612903,0.5371749357176251,0.5358435174438452
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.986784140969163,0.9865848640319388,0.9867625326265724,0.999958541082514
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5578635014836796,0.4748308284438308,0.503954228689151,0.498419540229885
38,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.56656346749226,0.5273829431438127,0.5488690371413484,0.5225110097514942
40,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.994256999282125,0.9941887145086064,0.9942533815457796,0.9999708333333334
41,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5362318840579711,0.4661508704061896,0.4902587391024024,0.4982931658360073
42,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5454545454545454,0.4862800448337415,0.5074137950554571,0.503336439888164
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.5190519745504618,0.5361876801403995,0.5349487418452936
46,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5370919881305638,0.4516896120150188,0.4818693990633693,0.5358656609195402
48,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.4829479799425415,0.5082234575402663,0.5250668449197862
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5259481037924152,0.4988496548964689,0.5118755187434473,0.5010227341496378
52,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9995247148288974,0.9995204246885552,0.999524693270403,1.0
53,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5325670498084292,0.4813753114973045,0.5057226016696686,0.4961711711711711
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5029940119760479,0.4727452546692533,0.4868613414124241,0.4713493232203013
56,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5252747252747253,0.4837801495924028,0.5001849818389024,0.5072300708331703
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5570469798657718,0.523259070929932,0.5411467874253766,0.536499183006536
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5406593406593406,0.5025085143003625,0.5179505154456631,0.5368743396078739
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5172413793103449,0.4750419027855376,0.4972821674405036,0.478521021021021
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5190156599552572,0.4683428761098663,0.4914761035175448,0.466360294117647
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5090180360721442,0.4755817694369973,0.4904423323859516,0.4897281028206536
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.4536751335477778
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.4953099469469267
70,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
71,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
72,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.554250588166361
73,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5748898678414097,0.4331864904552129,0.4639825254818754,0.7202548632401234
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4553962773069187,0.492809640499792,0.5467672413793103
78,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
79,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
80,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.757291538394881
81,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5459086672879776
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633954857703631
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5948012232415902,0.4518281882591093,0.4839329116833191,0.8422354421203011
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6099071207430341,0.4766203703703704,0.5183235867446394,0.5616939289084617
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803593833531536
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.321331056620321
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5561111111111111,0.3596590547335229,0.3990676919206017,0.715185
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.55890522875817
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5706492089470813,0.4092968214157752,0.4438242112319733,0.7089078997813051
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5604395604395604,0.3967757331494935,0.4319945314271028,0.5459241576331546
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3706324154652899,0.4088218188972418,0.7548775
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5727069351230425,0.3955396651208892,0.4416617230140118,0.5525531045751634
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5345645121038183,0.3517286458272338,0.3746690482218993,0.5969723661787854
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3594361013916357,0.3992692402386761,0.509926179000671
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
109,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5299401197604791,0.5227485779294653,0.5292969737430713,0.525981885300466
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
131,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
132,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
133,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5448670146656723,0.4781981038749537,0.4907622727374605,0.5463094733266928
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5449101796407185,0.4748427672955975,0.4962841612372738,0.5046416396022029
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262905653462522
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692041666666667
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5286065405885164
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983296590001976
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5102434262705143
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098632759286504
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5856008178672538
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6601200218221495,0.6472592573830331,0.6547919908402299,0.7134083856360598
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5530074746605095
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.71693625
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597700000000001
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470588235294117
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7698776758409785,0.765283255086072,0.7690491737376347,0.853173841659737
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675526895250078
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
175,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
176,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
177,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
178,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
179,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
221,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
222,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
223,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
224,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
225,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
226,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
227,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
231,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
232,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
233,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/8_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.8033805617698235,0.8028226255431576,0.8035291709516926,0.8953274912284012
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5109780439121756,0.5060583257210233,0.511568410095114,0.50404857482904
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6318667660949541,0.6295521377469508,0.6315246669366013,0.6859757702273117
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5029940119760479,0.4947489925274902,0.5019633845449781,0.5107376999576382
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.8384781048097631,0.8375013285565782,0.8387946526695914,0.9277739583333334
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5101449275362319,0.5004754928419051,0.5091376947555728,0.4914828975216768
6,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.846958174904943,0.8458297985443344,0.8470710125410038,0.936684921091473
7,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4827586206896552,0.4743555316863588,0.484286455053891,0.4662237237237238
8,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.7834067547723935,0.7803373529281519,0.7831589148719268,0.8721712471496995
9,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.4955489614243323,0.487970112970113,0.4966580611981206,0.4621946839080459
10,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7610474631751227,0.757123063891578,0.7605758615444822,0.8465157101074667
11,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5472527472527473,0.5372180748113915,0.5448564075652593,0.5550620279419246
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.8277099784637473,0.8272090898190224,0.8281641175016315,0.9230822916666668
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.4347826086956521,0.4340979635097282,0.4365512754259557,0.421075988256981
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.9902475618904726,0.990138787643922,0.9902561084384158,0.9997035496508726
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5121212121212121,0.5101374713025197,0.5139160252428859,0.507865796831314
16,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6579378068739771,0.6318434080938706,0.6428051944666613,0.7122262998121683
17,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5186813186813187,0.4683473389355742,0.4866832887000953,0.5084432356279106
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6953010279001468,0.6780818524005037,0.6861721316828756,0.7604100068734521
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.4740755101051713,0.4962759521673169,0.4989224137931034
20,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.7409695817490495,0.7403228549539596,0.7415423969104148,0.8162430953329511
21,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4961685823754789,0.4891930808928313,0.4981125745919545,0.4840315315315315
22,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.875,0.8734532787943003,0.8750077724683704,0.955903125
23,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4966442953020134,0.4847196249711811,0.4957674813070993,0.4729983660130719
24,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,0.9197299324831208,0.918860309071619,0.919811853529132,0.9816200783541076
25,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.4999260792430515,0.5047018081465156,0.4895060577819198
26,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7951070336391437,0.7925932237085003,0.7952117757195872,0.8829280889665972
27,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5232198142414861,0.5207899807321772,0.5261778724267315,0.5449237181503618
28,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.7661111111111111,0.7635037398428788,0.7662628628780452,0.8470912499999999
29,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5346756152125279,0.5275225628099846,0.5357160591983524,0.5240502450980392
30,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.7551784377339655,0.750372215811442,0.7526802396483373,0.864738288219529
31,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5470941883767535,0.5248359927023599,0.5363772793483417,0.5327903524291786
32,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7874617737003058,0.7852749433106576,0.7877599778443488,0.8786387295630563
33,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5046439628482973,0.4909377462568952,0.504126747127867,0.510793488518402
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.5267489711934157,0.5441879883103716,0.5043524271181812
36,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9970631424375918,0.997027083660747,0.9970626616539005,0.9999934538551338
37,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5578635014836796,0.4911790039013021,0.5168689332977917,0.5194324712643678
38,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.9992821249102656,0.9992743707002036,0.9992820710615846,1.0
39,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5449275362318841,0.4846385857413345,0.5066082880387381,0.5326005325322591
40,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.4878787878787878,0.4457309255707172,0.4642574584533855,0.4881640260950606
42,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5296703296703297,0.4912748171368861,0.506940186250531,0.4999804328258913
44,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5242424242424243,0.4831971750905228,0.5008510456934911,0.4782665424044734
46,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5294117647058824,0.4689338871581862,0.4972308757355486,0.4576321170179301
48,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5593869731800766,0.4984124331550802,0.5245443788800787,0.4988963963963964
50,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5192878338278932,0.4583928571428571,0.4837208562950402,0.5168462643678161
52,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.9977628635346756,0.9977519737982976,0.997762513507435,0.9999990068951272
53,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5239520958083832,0.4915355932744323,0.5058859817479601,0.5209368002743429
54,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.4711750100293833,0.4996110938961429,0.5013565586662472
56,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.999254287844892,0.9992508125508668,0.9992542497942274,0.9999995034475636
57,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5199600798403193,0.4904849549064775,0.5041829382782215,0.5017731426381297
58,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5257270693512305,0.4811659585651088,0.5025961110805718,0.4795751633986929
60,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5164835164835165,0.471310263235729,0.4886323377893918,0.5195280397604977
62,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.4904214559386973,0.4299625591171834,0.4577025235411722,0.4554354354354354
64,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5234899328859061,0.4748804553451765,0.4973980809706614,0.4976307189542484
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5270541082164328,0.4969865494603125,0.5107880518401711,0.498523580013422
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5359184688043749,0.3701217491850556,0.3918906014218945,0.5418429841609704
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5528942115768463,0.3755341880341879,0.4127332940955694,0.5373973735702903
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542513329950156
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240070199503764
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716664098830982
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5704845814977973,0.4192718905496206,0.4514725786939806,0.7196089769466598
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5845697329376854,0.4359158297465327,0.4763015722319904,0.5371048850574712
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5678919729932483,0.3905937482141837,0.4278288413179928,0.75740555775993
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3774314003564969,0.4183642853284665,0.5464678471575024
80,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
81,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377450788557117
82,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321854166666668
83,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
84,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099367198068663
85,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5840978593272171,0.4262917369471758,0.4607974488378554,0.8379804354985061
89,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.5944272445820433,0.4339019332396815,0.4814995546260794,0.5515492293173954
90,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.780357201304865
91,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
92,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779608
93,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7169225
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5727069351230425,0.3870689840839094,0.434610410569541,0.5491830065359478
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5695581014729951,0.4177304630458335,0.4509833112056285,0.7093286524101048
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5626373626373626,0.412522303325223,0.4458086860422627,0.5499158611513325
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5343149488395308,0.351141433159357,0.3741134052996137,0.5972273590595042
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3594361013916357,0.3992692402386761,0.5097309499115368
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
105,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
106,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
107,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
108,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
109,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
115,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
116,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
117,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.6015411384538901,0.5891008261541331,0.5939170042016104,0.6403830703426113
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.5289421157684631,0.5085724260901009,0.5197557851292017,0.5202489258265587
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
127,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
128,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
129,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5369127516778524,0.4675526286344528,0.4804979408553627,0.5418241151683858
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5359281437125748,0.4574910664696574,0.4805486849767617,0.5374417525669215
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6123474515434314,0.5949115959261748,0.6035390262142983,0.66913125
141,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5246376811594203,0.5060068450094293,0.5179639488071847,0.5289137707380351
142,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
143,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5662590466683304,0.5479223358953054,0.5539891286789457,0.5983504287834162
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5150300601202404,0.4857860671095213,0.499547946173389,0.5102759644520367
152,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
153,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
154,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
155,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
156,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
157,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
158,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098656450860122
159,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5855221767851526
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531785799744606
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675133689839572
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
173,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
174,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
175,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
176,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
177,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
178,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
179,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
187,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
188,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
189,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
219,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
220,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
221,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
222,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
223,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
224,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
225,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
226,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
227,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,


==> anc/experiment_results/9_results.csv <==
,DecisionTree,RandomForest,LogisticRegression,LinearSVM,KNN,RandomBaseline,ConstantBaseline,PreviousBaseline,ConsensusBaseline,Forex,Bond,Index Futures,Commodities Futures,SPY,Random,Test,Accuracy,Macro F1,Weighted F1,ROC AUC
0,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,False,0.8747203579418344,0.874361519029509,0.8748138229608587,0.9592560105189668
1,True,False,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5069860279441117,0.5044272241244668,0.5084075856216923,0.5024711032215117
2,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,False,0.6517524235645041,0.6479884767628812,0.6504404709533617,0.7072587524815208
3,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5039920159680639,0.4958937112488927,0.5030355232846971,0.5010368547394751
4,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,False,0.7451543431442929,0.7412088242759169,0.7444891103118341,0.8262604166666666
5,True,False,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5043478260869565,0.4888888888888889,0.4999677938808374,0.507373523588448
6,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,False,0.7997817785051827,0.7965790028330908,0.7994336507147379,0.8757748961379971
7,True,False,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5340659340659341,0.5224374207858048,0.5307902965222356,0.5189605917113451
8,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,False,0.9025665399239544,0.9024616383106948,0.9027626603313524,0.9775495189638465
9,True,False,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5019157088122606,0.5004784688995215,0.5044822086564373,0.4993318318318318
10,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,False,0.9860499265785608,0.9858716392731084,0.9860441001960298,0.9993606598514024
11,True,False,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5370919881305638,0.5253521126760564,0.53576294562628,0.5236889367816091
12,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,False,0.7688442211055276,0.7663121853222633,0.7688092964740342,0.8551385416666667
13,True,False,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5333687166141624,0.5412919413461328,0.5464600259438792
14,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,False,0.7576894223555889,0.753778453849079,0.7572936695900492,0.8268137060398338
15,True,False,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5151515151515151,0.5086360929124478,0.5154944321114661,0.4939049394221808
16,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,False,0.8738888888888889,0.8721654503195708,0.87381467383088,0.95649
17,True,False,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.4921700223713646,0.485203318028462,0.4936437482900556,0.4889603758169935
18,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,False,0.7856093979441997,0.7817983105861595,0.7849318713027703,0.8735590298613308
19,True,False,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5074183976261127,0.5020472833440148,0.5092599225228321,0.4736530172413793
20,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
21,True,False,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5121212121212121,0.503694500751978,0.5115333020256841,0.5037278657968313
22,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.8753822629969419,0.8744783028748757,0.8756998706073976,0.957625251426825
23,True,False,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.4891640866873065,0.4827385400793921,0.4918413977739375,0.4912511796162315
24,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,False,0.9405893536121672,0.9400956874589296,0.9406074460889876,0.990011423070226
25,True,False,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5076628352490421,0.5017215443757312,0.5098517318865777,0.5026876876876877
26,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,False,0.8717948717948718,0.8705183564213281,0.871956189671748,0.9551729667038794
27,True,False,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4806341463414634,0.4863916376306619,0.4597894572065902
28,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7752293577981652,0.772393563248869,0.7753070507995158,0.8748587389923026
29,True,False,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.4829721362229102,0.4757156048014774,0.4854546338144531,0.4828562441019188
30,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6572222222222223,0.5999623951684275,0.6167787907789399,0.72967
31,True,False,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5525727069351231,0.4419754319384799,0.4769886396007338,0.5251838235294117
32,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.8195657599201398,0.8192703529456534,0.8197572274036031,0.9160127521464194
33,True,False,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5,0.4981250308631711,0.5015675971471849,0.4981046509263214
34,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,False,1.0,1.0,1.0,1.0
35,False,True,False,False,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.5422569701071228,0.5558171627002947,0.5448385334880863
36,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,False,1.0,1.0,1.0,1.0
37,False,True,False,False,False,False,False,False,False,True,True,False,False,True,False,True,0.553623188405797,0.517,0.5335768115942029,0.5526558339591725
38,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,False,1.0,1.0,1.0,1.0
39,False,True,False,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5454545454545454,0.5034308414590105,0.5209407181238167,0.5076048462255359
40,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,False,0.9992354740061162,0.999225147402674,0.9992354056180138,1.0
41,False,True,False,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5572755417956656,0.5038402457757296,0.529549680653246,0.4965201321170179
42,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,False,1.0,1.0,1.0,1.0
43,False,True,False,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5459940652818991,0.4800693765188718,0.5058898796177241,0.5364762931034482
44,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,False,1.0,1.0,1.0,1.0
45,False,True,False,False,False,False,False,False,False,True,True,False,True,True,False,True,0.5459940652818991,0.4722139764363875,0.4997351206882846,0.4768318965517241
46,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,False,1.0,1.0,1.0,1.0
47,False,True,False,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5164835164835165,0.471310263235729,0.4886323377893918,0.5085997730207804
48,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,False,1.0,1.0,1.0,1.0
49,False,True,False,False,False,False,False,False,False,True,True,True,False,True,False,True,0.5454545454545454,0.4788157008086253,0.5014051396716491,0.4932712022367195
50,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,False,1.0,1.0,1.0,1.0
51,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5239520958083832,0.5009767388927926,0.5129452969139375,0.5003812559256047
52,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,False,1.0,1.0,1.0,1.0
53,False,True,False,False,False,False,False,False,False,True,True,True,True,True,False,True,0.56656346749226,0.5174989329918908,0.5417930228901318,0.5260105379050016
54,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,False,1.0,1.0,1.0,1.0
55,False,True,False,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5109780439121756,0.4880612266177298,0.5001682244336634,0.500976337925887
56,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
57,False,True,False,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5054945054945055,0.4569800932482536,0.475172997840598,0.4933080264548194
58,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,False,1.0,1.0,1.0,1.0
59,False,True,False,False,False,False,False,False,False,False,False,False,True,True,False,True,0.4923371647509578,0.4582156719136153,0.4785322859694376,0.4688588588588589
60,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,False,1.0,1.0,1.0,1.0
61,False,True,False,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5324384787472036,0.4920813557110469,0.5122599172291252,0.5005106209150326
62,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,False,1.0,1.0,1.0,1.0
63,False,True,False,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5100671140939598,0.472015921557206,0.4919927976390017,0.4569750816993465
64,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,False,1.0,1.0,1.0,1.0
65,False,True,False,False,False,False,False,False,False,True,False,False,True,True,False,True,0.5708812260536399,0.5186167146974063,0.5423180628705819,0.5448723723723723
66,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,False,0.999500873471425,0.9994986138368066,0.9995008566711676,1.0
67,False,True,False,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5270541082164328,0.4926174380980693,0.5074516959952106,0.5007544790840501
68,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,0.5339299030574198,0.3495267698110572,0.3728569514682767,0.4571370971345945
69,False,False,False,True,False,False,False,False,False,False,False,False,False,False,True,True,0.5538922155688623,0.3564547206165703,0.396297962841177,0.5256772840054061
70,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,False,0.5421327367636093,0.386757293007293,0.4075507474556691,0.5542503398901427
71,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,True,0.5588822355289421,0.3857194374323837,0.4221747633474486,0.5240110544046155
72,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,False,0.5771715721464465,0.4299016457231002,0.4596468427266857,0.6694
73,False,False,False,True,False,False,False,False,False,False,True,False,False,True,False,True,0.5681159420289855,0.4015785613671552,0.4409253051498953,0.53007441796955
74,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.3716654982254584
75,False,False,False,True,False,False,False,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.512102102102102
76,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,False,0.5763582966226138,0.4295186499637403,0.4609691097401705,0.7200453866044055
77,False,False,False,True,False,False,False,False,False,False,True,False,True,True,False,True,0.5875370919881305,0.4467514674792427,0.4856745519022881,0.5400862068965517
78,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,False,0.5656414103525882,0.3838916016677404,0.4217979844183094,0.7550613196145235
79,False,False,False,True,False,False,False,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3715441495160167,0.4133257873259712,0.5466169617893756
80,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,False,0.5958363244795406,0.4592991549513288,0.4871917481549492,0.7321875000000001
81,False,False,False,True,False,False,False,False,False,True,True,False,False,True,False,True,0.5565217391304348,0.4052327350167325,0.4426202475275899,0.5364238410596026
82,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,False,0.5777414075286416,0.4248803338976125,0.458040672621804,0.6633942801754382
83,False,False,False,True,False,False,False,False,False,False,False,True,False,True,False,True,0.5626373626373626,0.3978960107992366,0.4331977290502636,0.5377646460298203
84,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,False,0.5825688073394495,0.4328759291023441,0.4662895179945551,0.8340736950088962
85,False,False,False,True,False,False,False,False,False,True,True,True,True,True,False,True,0.6037151702786377,0.4637891678771529,0.5070390231648847,0.5607109153821956
86,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,False,0.5858964741185296,0.4263448404902236,0.4606155327773846,0.80400527225544
87,False,False,False,True,False,False,False,False,False,True,True,True,False,True,False,True,0.5666666666666667,0.4126140479717198,0.4490762062427132,0.5384156570363468
88,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,False,0.6269113149847095,0.5187928206117919,0.5449505208633043,0.8099343506495045
89,False,False,False,True,False,False,False,False,False,False,True,True,True,True,False,True,0.5820433436532507,0.45488980285775,0.4964592296562791,0.5844212016357345
90,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,False,0.5465779467680608,0.3534111862323294,0.3866694632636988,0.3213319682779607
91,False,False,False,True,False,False,False,False,False,True,False,False,True,True,False,True,0.5727969348659003,0.364190012180268,0.4186092094026069,0.5202552552552553
92,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,False,0.6013215859030837,0.4663329049464612,0.4954983425838045,0.7803550192565761
93,False,False,False,True,False,False,False,False,False,True,True,False,True,True,False,True,0.5637982195845698,0.4149098253197746,0.4560730872635709,0.5271551724137931
94,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,False,0.5566666666666666,0.3598919071156989,0.3993257266649911,0.7162625
95,False,False,False,True,False,False,False,False,False,False,False,True,True,True,False,True,0.5749440715883669,0.3924197333028101,0.4393545631476676,0.546609477124183
96,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,False,0.5739225313693399,0.4201230337745413,0.4535222890784965,0.7068161925865557
97,False,False,False,True,False,False,False,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.394532279314888,0.4295837495837496,0.5529096387899659
98,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,False,0.5583333333333333,0.3639929332548139,0.4030563302555213,0.7604374999999999
99,False,False,False,True,False,False,False,False,False,True,False,True,True,True,False,True,0.5749440715883669,0.3966325660699062,0.4428614749080257,0.5466707516339869
100,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,False,0.5338158223109558,0.3499653665758624,0.3730005949575001,0.5985788963988199
101,False,False,False,True,False,False,False,False,False,True,False,False,False,True,False,True,0.5551102204408818,0.356958762886598,0.3970182633307853,0.5102312244524434
102,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,False,0.6927494615936827,0.6875909134734292,0.6917119882287155,0.7479572916666667
103,False,False,False,False,True,False,False,False,False,False,True,False,False,True,False,True,0.5304347826086957,0.5215552664018628,0.5296790791017312,0.5332149928312965
104,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,False,0.668417104276069,0.6579670265877162,0.6647393945316702,0.7180700170116893
105,False,False,False,False,True,False,False,False,False,False,True,True,False,True,False,True,0.5181818181818182,0.4872922346319585,0.5025463499652226,0.5017520969245107
106,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,False,0.6424375917767988,0.6354171304380805,0.6409146345551721,0.6885169708805655
107,False,False,False,False,True,False,False,False,False,False,True,False,True,True,False,True,0.5608308605341247,0.5542328042328042,0.561796429748952,0.5545079022988506
108,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,False,0.6403445800430725,0.6369854142511832,0.6405701956559605,0.6753854166666667
109,False,False,False,False,True,False,False,False,False,True,True,False,False,True,False,True,0.5101449275362319,0.4948667966211826,0.5058161237769679,0.5212671536833481
110,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,False,0.6399099774943736,0.6317018249133131,0.6379301215954243,0.6787664016856623
111,False,False,False,False,True,False,False,False,False,True,True,True,False,True,False,True,0.503030303030303,0.476717202970297,0.49094050030003,0.4970177073625349
112,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,False,0.7026732133115112,0.6929613325247963,0.6990684968231905,0.7520681980937133
113,False,False,False,False,True,False,False,False,False,False,False,True,False,True,False,True,0.5098901098901099,0.4899333919819026,0.5012421987965534,0.5001076194575979
114,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,False,1.0,1.0,1.0,1.0
115,False,False,False,False,True,False,False,False,False,True,False,True,False,True,False,True,0.5318681318681319,0.5081081081081081,0.5202257202257202,0.504187375259265
116,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,False,0.68393536121673,0.675306155458816,0.6802874462461833,0.7460527503343504
117,False,False,False,False,True,False,False,False,False,False,False,False,True,True,False,True,0.5440613026819924,0.5065065065065065,0.526848687768228,0.523430930930931
118,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,False,0.6255555555555555,0.62404756858064,0.6266931597647022,0.671680625
119,False,False,False,False,True,False,False,False,False,False,False,True,True,True,False,True,0.5369127516778524,0.5315105946684895,0.5386009257432783,0.5480596405228758
120,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,False,0.6791825095057035,0.6638750927467597,0.6706253567072739,0.7401237848743234
121,False,False,False,False,True,False,False,False,False,True,False,False,True,True,False,True,0.5402298850574713,0.4611242063969992,0.4919754210745833,0.5267717717717717
122,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,False,0.684066616952523,0.6806519300254261,0.6828764015572608,0.742936914006056
123,False,False,False,False,True,False,False,False,False,False,False,False,False,False,True,True,0.4880239520958084,0.4829768166058642,0.4886867072611546,0.476933007887358
124,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,False,0.692020879940343,0.6886271343765409,0.6908169082998513,0.7473489065418798
125,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,True,0.5049900199600799,0.5004041062015223,0.5057543389198395,0.4968813668730962
126,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,False,0.7173274596182085,0.7115351290987157,0.7159769162328345,0.7699553771124955
127,False,False,False,False,True,False,False,False,False,True,True,False,True,True,False,True,0.4836795252225519,0.4734375,0.4836795252225519,0.4715337643678161
128,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,False,1.0,1.0,1.0,1.0
129,False,False,False,False,True,False,False,False,False,True,False,False,False,True,False,True,0.4989979959919839,0.4926077318853843,0.4989979959919839,0.4863604010330872
130,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,False,0.6934250764525994,0.6824656514198018,0.689230728600541,0.7496937864109873
131,False,False,False,False,True,False,False,False,False,True,True,True,True,True,False,True,0.5325077399380805,0.5080639467446669,0.5253783002566682,0.513231362063542
132,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,False,0.6834862385321101,0.6678264368718594,0.6760974588755129,0.7393583374201297
133,False,False,False,False,True,False,False,False,False,False,True,True,True,True,False,True,0.5603715170278638,0.5323994780197374,0.5504573766199202,0.5488361119849009
134,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,False,0.6194444444444445,0.6167473631565844,0.6203196562530878,0.66414875
135,False,False,False,False,True,False,False,False,False,True,False,True,True,True,False,True,0.4876957494407158,0.4817194501405028,0.4895633429720326,0.4803819444444444
136,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,False,0.5334327616206811,0.4646520618511021,0.4775782543875486,0.542850985606931
137,False,False,True,False,False,False,False,False,False,False,False,False,False,False,True,True,0.5289421157684631,0.4617611712006992,0.4830161593125341,0.4742985092691585
138,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,False,0.5500869997514293,0.4775522603434411,0.4906656121643649,0.5543382296713915
139,False,False,True,False,False,False,False,False,False,False,False,False,False,True,False,True,0.5499001996007984,0.4511616157322449,0.4771821366576049,0.5239343997740706
140,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,False,0.595532319391635,0.5736171402430936,0.5827140070594693,0.6262951236344508
141,False,False,True,False,False,False,False,False,False,False,False,False,True,True,False,True,0.5114942528735632,0.4730466384009691,0.4943155315134679,0.4897897897897897
142,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,False,0.6130653266331658,0.5960370225103879,0.604551174571777,0.6692229166666667
143,False,False,True,False,False,False,False,False,False,False,True,False,False,True,False,True,0.527536231884058,0.5084396115418571,0.5205154155817783,0.5288113606881956
144,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,False,0.6071953010279001,0.5965735855825729,0.6036867705866835,0.63906302846482
145,False,False,True,False,False,False,False,False,False,False,True,False,True,True,False,True,0.5400593471810089,0.523946229209387,0.5361610121878746,0.5215158045977011
146,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,False,0.5931558935361216,0.5774208231854678,0.5850945767062301,0.6161091728256738
147,False,False,True,False,False,False,False,False,False,True,False,False,True,True,False,True,0.524904214559387,0.4945099570480281,0.5130314577190125,0.4930780780780781
148,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,False,0.6365638766519823,0.6283068746605949,0.6343267578858429,0.6724810980066989
149,False,False,True,False,False,False,False,False,False,True,True,False,True,True,False,True,0.516320474777448,0.5015561907354475,0.5135203519418962,0.498419540229885
150,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,False,0.5667581731969055,0.5485370479692918,0.5545805764609352,0.5983676952297063
151,False,False,True,False,False,False,False,False,False,True,False,False,False,True,False,True,0.5140280561122245,0.4849840663520724,0.4987094961121442,0.5104345880869583
152,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,False,0.6999249812453113,0.6917562724014337,0.6974404891545467,0.7583656008136422
153,False,False,True,False,False,False,False,False,False,False,True,True,False,True,False,True,0.5424242424242425,0.5262362258625771,0.5368513186898987,0.5579869524697111
154,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,False,0.6290234588106929,0.6077367539873362,0.6179563663732569,0.6641284874847191
155,False,False,True,False,False,False,False,False,False,False,False,True,False,True,False,True,0.5406593406593406,0.512145697062973,0.5253656590940161,0.540601886275584
156,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,False,0.7293577981651376,0.7228787022761876,0.7277380241929,0.8098656450860122
157,False,False,True,False,False,False,False,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.5713505074160812,0.5803607379103497,0.5855221767851526
158,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,False,0.6354088522130532,0.6262202805433623,0.6328589136635697,0.6794208728410434
159,False,False,True,False,False,False,False,False,False,True,True,True,False,True,False,True,0.4969696969696969,0.4797720797720798,0.4912371579038246,0.4882013047530289
160,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,False,0.6595744680851063,0.6467693280726157,0.6542909719194943,0.7134192359903841
161,False,False,True,False,False,False,False,False,False,True,False,True,False,True,False,True,0.5692307692307692,0.5449999999999999,0.5567692307692307,0.5528900716158572
162,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,False,0.6533333333333333,0.6403499671473529,0.6479425789520198,0.716935
163,False,False,True,False,False,False,False,False,False,False,False,True,True,True,False,True,0.5548098434004475,0.536859917215526,0.5497104325524584,0.5530228758169935
164,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,False,0.6905555555555556,0.6817747990144096,0.6876482147609955,0.7597674999999999
165,False,False,True,False,False,False,False,False,False,True,False,True,True,True,False,True,0.5480984340044742,0.5285597928240258,0.5420865444104901,0.5470792483660131
166,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,False,0.592964824120603,0.5825525660276241,0.5893205337880605,0.6419875
167,False,False,True,False,False,False,False,False,False,True,True,False,False,True,False,True,0.5246376811594203,0.5092971622840491,0.5201109706716057,0.4921485628456339
168,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,False,0.7691131498470948,0.764554698582617,0.7683116639104833,0.8531738416597369
169,False,False,True,False,False,False,False,False,False,True,True,True,True,True,False,True,0.544891640866873,0.5362866602209135,0.5462606150605485,0.5675526895250078
170,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
171,False,False,False,False,False,False,True,False,False,False,False,False,False,False,True,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
172,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,False,0.5336813323390505,0.3479740680713127,0.3714145285354752,0.5
173,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,True,0.5558882235528942,0.3572803078896728,0.3972158313264426,0.5
174,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
175,False,False,False,False,False,False,True,False,False,False,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
176,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
177,False,False,False,False,False,False,True,False,False,False,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
178,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,False,0.5333166957823808,0.3478190104166667,0.3709953707314283,0.5
179,False,False,False,False,False,False,True,False,False,True,False,False,False,True,False,True,0.5561122244488977,0.3573728267868641,0.3974787953240673,0.5
180,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
181,False,False,False,False,False,False,True,False,False,False,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
182,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,False,0.5513280689160086,0.3553910226746876,0.3918740924826419,0.5
183,False,False,False,False,False,False,True,False,False,True,True,False,False,True,False,True,0.5623188405797102,0.359925788497217,0.4047861041649861,0.5
184,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,False,0.5559192580469177,0.3572931276297335,0.3972522608343682,0.5
185,False,False,False,False,False,False,True,False,False,True,False,True,False,True,False,True,0.5560439560439561,0.3573446327683616,0.3973986465511889,0.5
186,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,False,0.5470532319391636,0.3536098310291859,0.3868868018199553,0.5
187,False,False,False,False,False,False,True,False,False,True,False,False,True,True,False,True,0.5747126436781609,0.364963503649635,0.4194982800570517,0.5
188,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
189,False,False,False,False,False,False,True,False,False,False,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
190,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
191,False,False,False,False,False,False,True,False,False,False,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
192,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
193,False,False,False,False,False,False,True,False,False,False,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
194,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,False,0.5566391597899475,0.3575903614457831,0.3980975966883287,0.5
195,False,False,False,False,False,False,True,False,False,True,True,True,False,True,False,True,0.5606060606060606,0.3592233009708737,0.4027655192703736,0.5
196,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,False,0.5543318649045521,0.3566367501180916,0.3953902295729209,0.5
197,False,False,False,False,False,False,True,False,False,True,True,False,True,True,False,True,0.56973293768546,0.3629489603024574,0.4135679547660049,0.5
198,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,False,0.5555555555555556,0.3571428571428571,0.3968253968253968,0.5
199,False,False,False,False,False,False,True,False,False,True,False,True,True,True,False,True,0.5704697986577181,0.3632478632478632,0.4144438708197097,0.5
200,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
201,False,False,False,False,False,False,True,False,False,False,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
202,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,False,0.5573394495412844,0.3578792341678939,0.3989204307467809,0.5
203,False,False,False,False,False,False,True,False,False,True,True,True,True,True,False,True,0.5789473684210527,0.3666666666666667,0.424561403508772,0.5
204,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
205,False,False,False,False,False,True,False,False,False,False,False,False,False,False,True,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
206,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,False,0.5021128511061397,0.5011581043501699,0.5026281973664644,0.5
207,False,False,False,False,False,True,False,False,False,False,False,False,False,True,False,True,0.5169660678642715,0.5152278479494284,0.5184725251238022,0.5
208,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,False,0.5011230346892938,0.5001587200257995,0.501621629202805,0.5
209,False,False,False,False,False,True,False,False,False,True,False,False,False,True,False,True,0.5170340681362725,0.5152820827001907,0.5185524555142103,0.5
210,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
211,False,False,False,False,False,True,False,False,False,False,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
212,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
213,False,False,False,False,False,True,False,False,False,False,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
214,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
215,False,False,False,False,False,True,False,False,False,False,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
216,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,False,0.488872936109117,0.4871388622298706,0.4902002519179228,0.5
217,False,False,False,False,False,True,False,False,False,True,True,False,False,True,False,True,0.5420289855072464,0.5383012603333786,0.5434719758971308,0.5
218,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,False,0.4986361156573922,0.4965497248178029,0.5001743868696318,0.5
219,False,False,False,False,False,True,False,False,False,True,False,True,False,True,False,True,0.4857142857142857,0.4819078947368421,0.4868854829381145,0.5
220,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,False,0.5147338403041825,0.513279776037245,0.5157832953837982,0.5
221,False,False,False,False,False,True,False,False,False,True,False,False,True,True,False,True,0.4865900383141762,0.4818359606495199,0.4892523218063838,0.5
222,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
223,False,False,False,False,False,True,False,False,False,False,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
224,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
225,False,False,False,False,False,True,False,False,False,False,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
226,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
227,False,False,False,False,False,True,False,False,False,False,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
228,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,False,0.4913728432108027,0.4896700094863803,0.4930093327641437,0.5
229,False,False,False,False,False,True,False,False,False,True,True,True,False,True,False,True,0.4848484848484848,0.4811128787598505,0.4864494588864709,0.5
230,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,False,0.5,0.4983121511594259,0.5014741970886029,0.5
231,False,False,False,False,False,True,False,False,False,True,True,False,True,True,False,True,0.5222551928783383,0.5173423002677626,0.524133651817676,0.5
232,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,False,0.51,0.5079565008256512,0.5114797752641835,0.5
233,False,False,False,False,False,True,False,False,False,True,False,True,True,True,False,True,0.5413870246085011,0.536478276924322,0.5432011270135237,0.5
234,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
235,False,False,False,False,False,True,False,False,False,False,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
236,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,False,0.5053516819571865,0.50363151674404,0.5069824879384812,0.5
237,False,False,False,False,False,True,False,False,False,True,True,True,True,True,False,True,0.5510835913312694,0.5460537156038886,0.5535985291949598,0.5
238,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
239,False,False,False,False,False,False,False,True,False,False,False,False,False,False,True,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
240,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,False,0.4908005967180507,0.4884610464213631,0.4908005967180507,
241,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,True,0.4875124875124875,0.4810153447800157,0.4874544773095189,
242,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,False,0.4907638542186719,0.4884744894471856,0.4907638542186719,
243,False,False,False,False,False,False,False,True,False,True,False,False,False,True,False,True,0.4884653961885657,0.4820452119206917,0.4884653961885657,
244,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
245,False,False,False,False,False,False,False,True,False,False,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
246,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
247,False,False,False,False,False,False,False,True,False,False,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
248,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
249,False,False,False,False,False,False,False,True,False,False,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
250,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,False,0.4676724137931034,0.4619946119762259,0.4677121187009138,
251,False,False,False,False,False,False,False,True,False,True,True,False,False,True,False,True,0.5523255813953488,0.5455512472978074,0.5523255813953488,
252,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,False,0.4852620087336244,0.4787349824195831,0.4852938478863758,
253,False,False,False,False,False,False,False,True,False,True,False,True,False,True,False,True,0.5352422907488987,0.5293025084146132,0.5351258244286186,
254,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,False,0.4840703756538279,0.4794560393119048,0.4840470709248282,
255,False,False,False,False,False,False,False,True,False,True,False,False,True,True,False,True,0.5201535508637236,0.5094383681340202,0.5201535508637236,
256,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
257,False,False,False,False,False,False,False,True,False,False,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
258,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
259,False,False,False,False,False,False,False,True,False,False,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
260,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
261,False,False,False,False,False,False,False,True,False,False,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
262,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,False,0.4722222222222222,0.4653513171860823,0.4722677249045807,
263,False,False,False,False,False,False,False,True,False,True,True,True,False,True,False,True,0.5501519756838906,0.5437406296851575,0.5501519756838906,
264,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,False,0.4665686994856723,0.4602722875034413,0.4665686994856723,
265,False,False,False,False,False,False,False,True,False,True,True,False,True,True,False,True,0.5446428571428571,0.5355552142528031,0.5444495030388135,
266,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,False,0.4841578654808227,0.4776370463078848,0.4841578654808227,
267,False,False,False,False,False,False,False,True,False,True,False,True,True,True,False,True,0.5381165919282511,0.5290149278215224,0.5381165919282511,
268,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
269,False,False,False,False,False,False,False,True,False,False,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
270,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,False,0.4705432287681714,0.4635716183643645,0.4705432287681714,
271,False,False,False,False,False,False,False,True,False,True,True,True,True,True,False,True,0.5559006211180124,0.5444733535807208,0.5556765570486537,
272,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
273,False,False,False,False,False,False,False,False,True,False,False,False,False,False,True,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
274,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,False,0.5002488800398208,0.4961134980965321,0.5012940864650476,
275,False,False,False,False,False,False,False,False,True,False,False,False,False,True,False,True,0.4844533600802407,0.4664785741056927,0.4915254070210464,
276,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,False,0.5002498750624688,0.496263767468709,0.5012352050294655,
277,False,False,False,False,False,False,False,False,True,True,False,False,False,True,False,True,0.48539778449144,0.4675100348925676,0.4923759725217694,
278,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
279,False,False,False,False,False,False,False,False,True,False,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
280,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
281,False,False,False,False,False,False,False,False,True,False,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
282,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
283,False,False,False,False,False,False,False,False,True,False,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
284,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,False,0.4985590778097982,0.4879271302445106,0.5016423426037318,
285,False,False,False,False,False,False,False,False,True,True,True,False,False,True,False,True,0.4852941176470588,0.4657687991021324,0.4928038555489535,
286,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,False,0.5164113785557987,0.5049621664675428,0.5193766421182247,
287,False,False,False,False,False,False,False,False,True,True,False,True,False,True,False,True,0.4933333333333333,0.4767975522692503,0.4995342512323644,
288,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,False,0.511195807527394,0.5025321824169244,0.5136353842733024,
289,False,False,False,False,False,False,False,False,True,True,False,False,True,True,False,True,0.5164410058027079,0.4903391167192429,0.5258109147044646,
290,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
291,False,False,False,False,False,False,False,False,True,False,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
292,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
293,False,False,False,False,False,False,False,False,True,False,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
294,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
295,False,False,False,False,False,False,False,False,True,False,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
296,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,False,0.5120481927710844,0.4995335810045339,0.515623796132956,
297,False,False,False,False,False,False,False,False,True,True,True,True,False,True,False,True,0.4861538461538461,0.4654236720542899,0.4942515704114854,
298,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,False,0.4974207811348563,0.4856831964006259,0.50074165876698,
299,False,False,False,False,False,False,False,False,True,True,True,False,True,True,False,True,0.5030120481927711,0.4777634777634778,0.5109670772321375,
300,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,False,0.5158774373259053,0.5043278426183583,0.518870215516547,
301,False,False,False,False,False,False,False,False,True,True,False,True,True,True,False,True,0.4954751131221719,0.4751404456987672,0.5013184083587825,
302,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
303,False,False,False,False,False,False,False,False,True,False,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,
304,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,False,0.5065234075211051,0.4933637054645043,0.5103459876423083,
305,False,False,False,False,False,False,False,False,True,True,True,True,True,True,False,True,0.5031446540880503,0.4746988959518233,0.5116015011015231,

